Verifying C11-Style Weak Memory Libraries

Deductive verification of concurrent programs under weak memory has thus far been limited to simple programs over a monolithic state space. For scalabiility, we also require modular techniques with verifiable library abstractions. This paper addresses this challenge in the context of RC11 RAR, a subset of the C11 memory model that admits relaxed and release-acquire accesses, but disallows, so called, load-buffering cycles. We develop a simple framework for specifying abstract objects that precisely characterises the observability guarantees of abstract method calls. We show how this framework can be integrated with an operational semantics that enables verification of client programs that execute abstract method calls from a library it uses. Finally, we show how implementations of such abstractions in RC11 RAR can be verified by developing a (contextual) refinement framework for abstract objects. Our framework, including the operational semantics, verification technique for client-library programs, and simulation between abstract libraries and their implementations, has been mechanised in Isabelle/HOL.

==> anc/AbstractLock.thy <==
theory AbstractLock
imports Lock
begin

definition "lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv> 
    let v =  l_value \<sigma>\<^sub>L ts; v' = v + 1 in
     if (2 dvd v)
      then 
        (lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts', (True, v))
      else 
        ((\<sigma>\<^sub>L ,\<sigma>\<^sub>C), (False, v))"


definition "lock_release t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv>
            let v =  l_value \<sigma>\<^sub>L ts; v' = v + 1 in 
               lock_write t True v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts'"


definition "lock_acquire_step t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C'  res ver \<equiv> 
            \<exists> ts ts' . ts \<in> l_visible_writes \<sigma>\<^sub>L t \<and>
             ts \<notin> l_covered \<sigma>\<^sub>L \<and>
             l_valid_fresh_ts \<sigma>\<^sub>L ts ts' \<and>
             \<sigma>\<^sub>L' = fst(fst(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             \<sigma>\<^sub>C' = snd(fst(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             res = fst(snd(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             ver = snd(snd(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts'))"


definition "lock_release_step t \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> 
            \<exists> ts ts' . ts \<in> l_visible_writes \<sigma>\<^sub>L t \<and>
              ts \<notin> l_covered \<sigma>\<^sub>L \<and>
              l_valid_fresh_ts \<sigma>\<^sub>L ts ts' \<and>
              \<sigma>\<^sub>L' = lock_release t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<and>
              \<sigma>\<^sub>C' =  \<sigma>\<^sub>C"

definition "lock_acquire_step_0 t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C'  res ver \<equiv> 
            let ts = getVWNC \<sigma>\<^sub>L t ; ts' = getTS \<sigma>\<^sub>L ts in
             \<sigma>\<^sub>L' = fst(fst(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             \<sigma>\<^sub>C' = snd(fst(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             res = fst(snd(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             ver = snd(snd(lock_acquire t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts'))"


definition "lock_release_step_0 t \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> 
            let ts = getVWNC \<sigma>\<^sub>L t ; ts' = getTS \<sigma>\<^sub>L ts in
              \<sigma>\<^sub>L' = lock_release t ts \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<and>
              \<sigma>\<^sub>C' =  \<sigma>\<^sub>C"

abbreviation Lock_acquire_abbr:: " surrey_state \<Rightarrow> l_state \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> l_state \<Rightarrow> bool \<Rightarrow> V  \<Rightarrow> bool" ("[_ _ _  LOCKACQ  _ _ _ _]")
  where "[\<sigma>\<^sub>C \<sigma>\<^sub>L t LOCKACQ \<sigma>\<^sub>C' \<sigma>\<^sub>L' r v] \<equiv> lock_acquire_step t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' r v"

abbreviation Lock_rel_abbr:: " surrey_state \<Rightarrow> l_state \<Rightarrow> T  \<Rightarrow> l_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("[_ _ _  LOCKREL  _ _ ]")
  where "[\<sigma>\<^sub>C \<sigma>\<^sub>L t LOCKREL \<sigma>\<^sub>L' \<sigma>\<^sub>C'] \<equiv> lock_release_step t \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C'"



definition "covered_locks_inv ls \<equiv> \<forall>w w'. w\<in>l_writes_on ls \<and>  w'\<in> l_writes_on ls \<and>
                                         w\<notin>l_covered ls \<and>  w'\<notin>l_covered ls \<and> (even (l_value ls w))
                                           \<and> (even (l_value ls w')) \<longrightarrow> w = w'"


lemma init_lock_acquire_covered_locks_inv: "l_wfs ls cs \<Longrightarrow> wfs cs \<Longrightarrow> l_writes_on ls = {w} \<Longrightarrow>
             l_value ls w = 0 \<Longrightarrow> lock_acquire_step t ls cs ls' cs' res ver \<Longrightarrow> covered_locks_inv ls'"
  apply(simp add: covered_locks_inv_def lock_acquire_step_def lock_acquire_def Let_def)
  apply safe
   apply(case_tac "even (l_value ls ts)", simp_all)
   apply(simp add: l_writes_on_def lock_update_def all_updates rev_app_def Let_def l_value_def)
  apply(case_tac "wa = ts'", simp_all)
   apply auto[1]
  by(case_tac "even (l_value ls ts)", simp_all)
  
lemma lock_acquire_covered_locks_inv:
  assumes "l_wfs ls cs" 
      and "wfs cs "
      and "covered_locks_inv ls"
      and "lock_acquire_step t ls cs ls' cs' res ver"
    shows "covered_locks_inv ls'"
  using assms
  apply(simp add: covered_locks_inv_def lock_acquire_step_def lock_acquire_def Let_def)
  apply(intro allI impI, elim conjE exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
   apply(simp add: lock_update_def Let_def rev_app_def  all_updates)
   apply (simp_all add: l_visible_writes_def l_writes_on_def)
  apply(elim conjE)
   apply(case_tac "l_releasing ls ts", simp_all)
   apply(simp add: l_value_def)
  apply smt
   apply(simp add: l_value_def)
  by smt


lemma only_one_non_covered_even: "wfs cs \<Longrightarrow> l_wfs ls cs \<Longrightarrow> covered_locks_inv ls \<Longrightarrow> w\<in>l_writes_on ls \<Longrightarrow>  w'\<in>l_writes_on ls
\<Longrightarrow> w \<noteq> w' \<Longrightarrow> even (l_value ls w) \<Longrightarrow> even (l_value ls w') \<Longrightarrow> w\<notin>l_covered ls \<Longrightarrow> w'\<in>l_covered ls"
  apply(simp add: covered_locks_inv_def)
  by auto

definition "previous_versions ls \<equiv> \<forall> w v . w \<in> l_writes_on ls \<and> v = l_value ls w \<and> v \<noteq> 0
                                      \<longrightarrow> (\<exists> w'. w'\<in> l_writes_on ls \<and> l_value ls w'= v-1)"

definition "biggest_value_not_cvd ls \<equiv> \<forall> w w' . w\<in>l_writes_on ls \<and> w'\<in>l_writes_on ls \<and> even (l_value ls w)
\<and> even (l_value ls w') \<and> w\<noteq>w' \<and> w\<notin>l_covered ls \<longrightarrow> l_value ls w > l_value ls w'"

definition "even_not_covered_last ls \<equiv> \<forall> w . w\<in>l_writes_on ls \<and> even (l_value ls w) \<and> w\<notin>l_covered ls \<longrightarrow> l_lastWr ls = w"

definition "bigger_value_bigger_ts ls \<equiv> \<forall>w w'. w\<in>l_writes_on ls \<and> w'\<in>l_writes_on ls \<and> l_value ls w > l_value ls w'
\<longrightarrow> w > w'"

definition "odds_not_covered ls \<equiv> \<forall> w. w \<in> l_writes_on ls \<and> odd (l_value ls w) \<longrightarrow> w\<notin>l_covered ls"


definition "abslock_invs ls \<equiv> covered_locks_inv ls   \<and>
                              previous_versions ls \<and>
                              biggest_value_not_cvd ls \<and>
                              even_not_covered_last ls \<and>
                              bigger_value_bigger_ts ls \<and>
                              odds_not_covered ls"

lemmas invs_abs = covered_locks_inv_def previous_versions_def 
                  biggest_value_not_cvd_def even_not_covered_last_def
                  bigger_value_bigger_ts_def odds_not_covered_def abslock_invs_def


lemma init_lock_all_inv: "l_wfs ls cs \<Longrightarrow> wfs cs \<Longrightarrow> l_writes_on ls = {w} \<Longrightarrow>
             l_value ls w = 0 \<Longrightarrow> abslock_invs ls"
  apply(simp add: invs_abs )
  apply safe
  by (simp add: l_lastWr_def)

lemma abslock_previous_versions_inv:
  assumes "l_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls"
      and "lock_acquire_step t ls cs ls' cs' res ver"
    shows "previous_versions ls'"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def)
  apply(elim conjE exE)
  apply(simp add: lock_acquire_def   Let_def)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def rev_app_def Let_def all_updates)
  apply(intro impI conjI allI)
   apply(simp add: l_value_def l_writes_on_def l_valid_fresh_ts_def l_visible_writes_def)
  apply(case_tac "w = ts'", simp_all)
    apply (metis not_less_iff_gr_or_eq)  
   apply (metis dual_order.irrefl)
   apply(simp add: l_value_def l_writes_on_def l_valid_fresh_ts_def l_visible_writes_def)
  apply safe
  apply (metis dual_order.irrefl)
   apply blast
  apply(case_tac "w = ts'", simp_all)
  by (metis dual_order.irrefl)


lemma abslock_biggest_value_not_cvd_inv:
  assumes "l_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls"
      and "lock_acquire_step t ls cs ls' cs' res ver"
    shows "biggest_value_not_cvd ls'"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
  apply(elim conjE exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def Let_def rev_app_def all_updates l_value_def)
  apply safe
  by(simp_all add: l_writes_on_def)


lemma abslock_even_not_covered_last_inv:
  assumes "l_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls"
      and "lock_acquire_step t ls cs ls' cs' res ver"
    shows "even_not_covered_last ls'"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
  apply(elim conjE exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def Let_def rev_app_def all_updates l_value_def)
  apply safe
  by(simp_all add: l_lastWr_def l_writes_on_def l_visible_writes_def l_valid_fresh_ts_def)

lemma abslock_bigger_value_bigger_ts_inv:
  assumes "l_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls"
      and "lock_acquire_step t ls cs ls' cs' res ver"
    shows "bigger_value_bigger_ts ls'"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
  apply(elim conjE exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def Let_def rev_app_def all_updates l_value_def)
  apply safe
  apply(simp_all add: l_lastWr_def l_writes_on_def l_visible_writes_def l_valid_fresh_ts_def)
proof -
  fix ts :: rat and ts' :: rat and w' :: rat
  assume a1: "l_val (l_mods ls w') < Suc (l_val (l_mods ls ts))"
  assume "ver = l_val (l_mods ls ts)"
  assume a2: "\<forall>w w'. w \<in> l_writes ls \<and> w' \<in> l_writes ls \<and> l_val (l_mods ls w') < l_val (l_mods ls w) \<longrightarrow> w' < w"
  assume a3: "ts \<in> l_writes ls \<and> l_thrView ls t \<le> ts"
  assume a4: "even (l_val (l_mods ls ts))"
  assume a5: "w' \<in> l_writes ls"
  assume a6: "ts < ts' \<and> (\<forall>ts''\<in>l_writes ls. ts < ts'' \<longrightarrow> ts' < ts'')"
  assume a7: "\<forall>w w'. w \<in> l_writes ls \<and> w' \<in> l_writes ls \<and> even (l_val (l_mods ls w)) \<and> even (l_val (l_mods ls w')) \<and> w \<noteq> w' \<and> w \<notin> l_covered ls \<longrightarrow> l_val (l_mods ls w') < l_val (l_mods ls w)"
  assume "ts \<notin> l_covered ls"
  then have "w' = ts \<or> w' < ts"
    using a7 a5 a4 a3 a2 a1 by (metis (no_types) le_neq_implies_less less_Suc_eq_le)
  then show "w' < ts'"
    using a6 by fastforce
next   
  fix ts :: rat and ts' :: rat and w' :: rat
assume a1: "l_val (l_mods ls w') < Suc (l_val (l_mods ls ts))"
  assume "ver = l_val (l_mods ls ts)"
  assume a2: "\<forall>w w'. w \<in> l_writes ls \<and> w' \<in> l_writes ls \<and> l_val (l_mods ls w') < l_val (l_mods ls w) \<longrightarrow> w' < w"
  assume a3: "ts \<in> l_writes ls \<and> l_thrView ls t \<le> ts"
  assume a4: "even (l_val (l_mods ls ts))"
  assume a5: "w' \<in> l_writes ls"
  assume a6: "ts < ts' \<and> (\<forall>ts''\<in>l_writes ls. ts < ts'' \<longrightarrow> ts' < ts'')"
  assume a7: "\<forall>w w'. w \<in> l_writes ls \<and> w' \<in> l_writes ls \<and> even (l_val (l_mods ls w)) \<and> even (l_val (l_mods ls w')) \<and> w \<noteq> w' \<and> w \<notin> l_covered ls \<longrightarrow> l_val (l_mods ls w') < l_val (l_mods ls w)"
  assume "ts \<notin> l_covered ls"
  then have "w' = ts \<or> w' < ts"
    using a7 a5 a4 a3 a2 a1 by (metis le_neq_implies_less less_Suc_eq_le)
  then show "w' < ts'"
    using a6 by linarith
qed


lemma abslock_odds_not_covered_inv:
  assumes "l_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls"
      and "lock_acquire_step t ls cs ls' cs' res ver"
    shows "odds_not_covered ls'"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
  apply(elim conjE exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def Let_def rev_app_def all_updates l_value_def)
  apply safe
       apply(simp_all add: l_lastWr_def l_writes_on_def l_visible_writes_def l_valid_fresh_ts_def l_wfs_def)
  apply(elim conjE)
   apply (meson gr_implies_not0 in_mono lift_Suc_mono_less_iff)
  by blast


end

==> anc/AbstractLock_Lib.thy <==
theory AbstractLock_Lib
imports Lib
begin

definition "lock_acquire t w \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv> 
    let v =  lib_value \<sigma>\<^sub>L w; v' = v + 1 in
     if (2 dvd v)
      then 
        (lib_update t w v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts', (True, v))
      else 
        ((\<sigma>\<^sub>L ,\<sigma>\<^sub>C), (False, v))"


definition "lock_release t w \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv>
            let v =  lib_value \<sigma>\<^sub>L w; v' = v + 1 in 
               lib_write t True w v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts'"


definition "lock_acquire_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C'  res ver \<equiv> 
            \<exists> w ts' . w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and>
             w \<notin> lib_covered \<sigma>\<^sub>L \<and>
             lib_valid_fresh_ts \<sigma>\<^sub>L w ts' \<and>
             \<sigma>\<^sub>L' = fst(fst(lock_acquire t w \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             \<sigma>\<^sub>C' = snd(fst(lock_acquire t w \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             res = fst(snd(lock_acquire t w \<sigma>\<^sub>L \<sigma>\<^sub>C ts')) \<and>
             ver = snd(snd(lock_acquire t w \<sigma>\<^sub>L \<sigma>\<^sub>C ts'))"


definition "lock_release_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> 
            \<exists> w ts' . w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and>
              w \<notin> lib_covered \<sigma>\<^sub>L \<and>
              lib_valid_fresh_ts \<sigma>\<^sub>L w ts' \<and>
              \<sigma>\<^sub>L' = lock_release t w \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<and>
              \<sigma>\<^sub>C' =  \<sigma>\<^sub>C"

abbreviation Lock_acquire_abbr:: " surrey_state \<Rightarrow> lib_state \<Rightarrow> T \<Rightarrow> L \<Rightarrow> surrey_state \<Rightarrow> lib_state \<Rightarrow> bool \<Rightarrow> V  \<Rightarrow> bool" ("[_ _ _  LOCKACQ(_)  _ _ _ _]")
  where "[\<sigma>\<^sub>C \<sigma>\<^sub>L t LOCKACQ(x) \<sigma>\<^sub>C' \<sigma>\<^sub>L' r v] \<equiv> lock_acquire_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' r v"

abbreviation Lock_rel_abbr:: " surrey_state \<Rightarrow> lib_state \<Rightarrow> T \<Rightarrow> L  \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("[_ _ _  LOCKREL(_)  _ _ ]")
  where "[\<sigma>\<^sub>C \<sigma>\<^sub>L t LOCKREL(x) \<sigma>\<^sub>L' \<sigma>\<^sub>C'] \<equiv> lock_release_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C'"



(*definition "covered_locks_inv ls x \<equiv> \<forall>w w'. w\<in>lib_writes_on ls x \<and>  w'\<in> lib_writes_on ls x \<and>
                                         w\<notin>lib_covered ls \<and>  w'\<notin>lib_covered ls \<and> (even (lib_value ls w))
                                           \<and> (even (lib_value ls w')) \<longrightarrow> w = w'"


lemma init_lock_acquire_covered_locks_inv: "
             lib_wfs ls cs \<Longrightarrow> 
             wfs cs \<Longrightarrow>
             lib_writes_on ls x = {w} \<Longrightarrow>
             lib_value ls w = 0 \<Longrightarrow>
             lock_acquire_step t x ls cs ls' cs' res ver \<Longrightarrow>
             covered_locks_inv ls' x"
      apply(simp add: covered_locks_inv_def lock_acquire_step_def lock_acquire_def Let_def)
      apply (elim exE conjE)
      apply(subgoal_tac "a = x", simp)
       defer
      apply(simp add: lib_visible_writes_def lib_writes_on_def) 
      apply fastforce
      apply(case_tac "even (lib_value ls (x, b))", simp_all)
       apply(intro allI impI conjI, elim conjE)
       apply(simp add: lib_writes_on_def lib_update_def all_updates_l rev_app_def Let_def lib_value_def)
       apply(simp add: lib_writes_on_def lib_update_def all_updates_l rev_app_def Let_def lib_value_def)
      defer
       apply blast    
      apply(case_tac "aa = x \<and> ba = ts'", simp_all)
      apply(case_tac "ab = x \<and> bb = ts'", simp_all)
      apply(elim conjE)
      apply(case_tac "aa = ab", simp_all)
      apply(simp add: lib_wfs_def lib_writes_on_def lib_visible_writes_def)
      apply(elim conjE)  
    proof -
    fix a :: nat and b :: rat and ts' :: rat and aa :: nat and ba :: rat and ab :: nat and bb :: rat
      assume a1: "{w. var w = x \<and> w \<in> lib_writes ls} = {w}"
      assume a2: "(x, ba) \<in> lib_writes ls"
      assume a3: "(x, bb) \<in> lib_writes ls"
      assume "(x, b) = w"
      assume "\<forall>a b x. var (lib_modView ls (a, b) LVARS x) = x \<and> lib_modView ls (a, b) LVARS x \<in> lib_writes ls"
      assume "\<forall>a b. (a, b) \<in> lib_writes ls \<longrightarrow> lib_modView ls (a, b) LVARS a = (a, b)"
      have "\<forall>p. (var p \<noteq> x \<or> p \<notin> lib_writes ls) \<or> w = p"
        using a1 by auto
      then show "ba = bb"
        using a3 a2 by auto
    qed
  *)
(*lemma lock_acquire_covered_locks_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "covered_locks_inv ls x"
      and "lock_acquire_step t x ls cs ls' cs' res ver"
    shows "covered_locks_inv ls' x"
  using assms
  apply(simp add: covered_locks_inv_def lock_acquire_step_def lock_acquire_def Let_def)
  apply(intro allI impI, elim conjE exE)
  apply(subgoal_tac "a = x \<and> aa = x \<and> ab = x", simp_all)

  apply(case_tac "even (lib_value ls (x, bb))", simp_all)
   apply(simp add: lib_update_def Let_def rev_app_def  all_updates_l)
   apply (simp_all add: lib_visible_writes_def lib_writes_on_def)
  apply(elim conjE)
  apply(simp add: lib_value_def)
proof -
fix a :: nat and b :: rat and aa :: nat and ba :: rat and ab :: nat and bb :: rat and ts' :: rat
  assume "even (lib_val (if ba = ts' then \<lparr>lib_val = Suc (lib_val (lib_mods ls (x, bb))), lib_rel = True\<rparr> else lib_mods ls (x, ba)))"
  assume "ver = lib_val (lib_mods ls (x, bb))"
  assume a1: "even (lib_val (lib_mods ls (x, bb)))"
  assume a2: "\<forall>b ba. (x, b) \<in> lib_writes ls \<and> (x, ba) \<in> lib_writes ls \<and> (x, b) \<notin> lib_covered ls \<and> (x, ba) \<notin> lib_covered ls \<and> even (lib_val (lib_mods ls (x, b))) \<and> even (lib_val (lib_mods ls (x, ba))) \<longrightarrow> b = ba"
assume a3: "(x, bb) \<in> lib_writes ls"
  assume a4: "(x, bb) \<notin> lib_covered ls"
  assume "ba \<noteq> bb"
assume "(x, ba) \<notin> lib_covered ls"
  assume "ba = ts' \<or> (x, ba) \<in> lib_writes ls"
  assume a5: "even (lib_val (if b = ts' then \<lparr>lib_val = Suc (lib_val (lib_mods ls (x, bb))), lib_rel = True\<rparr> else lib_mods ls (x, b)))"
assume a6: "b = ts' \<or> (x, b) \<in> lib_writes ls"
  assume a7: "b \<noteq> bb"
assume a8: "(x, b) \<notin> lib_covered ls"
  have "b = ts' \<longrightarrow> b = ts'"
    by metis
then show "b = ba"
  using a8 a7 a6 a5 a4 a3 a2 a1 by fastforce
qed
*)


lemma lib_dobs_visible_writes: "lib_wfs ls cs \<Longrightarrow> [lib(x) =\<^sub>t u] ls \<Longrightarrow> w\<in>lib_visible_writes ls t x \<Longrightarrow> lib_value ls w = u"
  apply(simp add: lib_visible_writes_def lib_value_def lib_d_obs_t_def lib_d_obs_def lib_lastWr_def)
  apply(simp add: lib_writes_on_def tst_def var_def)
  apply(elim conjE)
  apply(subgoal_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) = snd w") 
   apply auto[1]
  apply(simp add: lib_wfs_def)
  apply(elim conjE)
  by (metis Max.coboundedI dual_order.antisym finite_imageI image_eqI lib_writes_on_def prod.collapse var_def)


lemma lib_dobs_visible_writes_last: "lib_wfs ls cs \<Longrightarrow> [lib(x) =\<^sub>t u] ls \<Longrightarrow> w\<in>lib_visible_writes ls t x \<Longrightarrow> w = lib_lastWr ls x"
  apply(simp add: lib_visible_writes_def lib_value_def lib_d_obs_t_def lib_d_obs_def lib_lastWr_def)
  apply(simp add: lib_writes_on_def tst_def var_def)
  apply(elim conjE)
  apply(subgoal_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) = snd w") 
   apply auto[1]
  apply(simp add: lib_wfs_def)
  apply(elim conjE)
  by (metis Max.coboundedI dual_order.antisym finite_imageI image_eqI lib_writes_on_def prod.collapse var_def)

(*lemma lock_release_covered_locks_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "covered_locks_inv ls x"
      and "[lib(x) =\<^sub>t u] ls"
      and "even u"
      and "lock_release_step t x ls cs ls' cs'"
    shows "covered_locks_inv ls' x"
  using assms
  apply(simp add: covered_locks_inv_def
                lock_release_step_def lock_release_def Let_def)
  apply(intro allI impI, elim conjE exE)
  apply(subgoal_tac "a = x \<and> ab = x \<and> aa = x") defer
   apply(simp add: lib_writes_on_def lib_visible_writes_def)
  apply(subgoal_tac "lib_value ls (ab, bb) = u") defer
  using lib_dobs_visible_writes apply blast
  apply(intro conjI)
   apply simp
  apply(elim conjE)
  apply(simp add: lib_write_def all_updates_l rev_app_def lib_writes_on_def lib_value_def)
  by (smt even_Suc lib_write_record.select_convs(1))
*)

(*lemma only_one_non_covered_even: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> covered_locks_inv ls x \<Longrightarrow> w\<in>lib_writes_on ls x\<Longrightarrow>  w'\<in>lib_writes_on ls x
\<Longrightarrow> w \<noteq> w' \<Longrightarrow> even (lib_value ls w) \<Longrightarrow> even (lib_value ls w') \<Longrightarrow> w\<notin>lib_covered ls \<Longrightarrow> w'\<in>lib_covered ls"
  apply(simp add: covered_locks_inv_def)
  by (metis old.prod.exhaust)*)

(*definition "previous_versions ls x \<equiv> \<forall> w v . w \<in> lib_writes_on ls x \<and> v = lib_value ls w \<and> v \<noteq> 0
                                      \<longrightarrow> (\<exists> w'. w'\<in> lib_writes_on ls x \<and> lib_value ls w'= v-1)"

definition "biggest_value_not_cvd ls x \<equiv> \<forall> w w' . w\<in>lib_writes_on ls x \<and> w'\<in>lib_writes_on ls x \<and> even (lib_value ls w)
\<and> even (lib_value ls w') \<and> w\<noteq>w' \<and> w\<notin>lib_covered ls \<longrightarrow> lib_value ls w > lib_value ls w'"


definition "bigger_value_bigger_ts ls x \<equiv> \<forall>w w'. w\<in>lib_writes_on ls x \<and> w'\<in>lib_writes_on ls x \<and> lib_value ls w > lib_value ls w'
\<longrightarrow> tst w > tst w'"

definition "odds_not_covered ls x \<equiv> \<forall> w. w \<in> lib_writes_on ls x \<and> odd (lib_value ls w) \<longrightarrow> w\<notin>lib_covered ls"*)

definition "even_not_covered_last ls x \<equiv> \<forall> w . w\<in>lib_writes_on ls x \<and> even (lib_value ls w) \<and> w\<notin>lib_covered ls \<longrightarrow> lib_lastWr ls x = w"


definition "abslock_invs ls x \<equiv> even_not_covered_last ls x" (*covered_locks_inv ls x  \<and>
                              previous_versions ls x \<and>
                              biggest_value_not_cvd ls x\<and>
                              even_not_covered_last ls x \<and>
                              bigger_value_bigger_ts ls x \<and>
                              odds_not_covered ls x*)



lemmas invs_abs = even_not_covered_last_def (*covered_locks_inv_def previous_versions_def 
                  biggest_value_not_cvd_def even_not_covered_last_def
                  bigger_value_bigger_ts_def odds_not_covered_def abslock_invs_def*)


lemma abslock_even_not_covered_last_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "even_not_covered_last ls x"
      and "lock_acquire_step t x ls cs ls' cs' res ver"
    shows "even_not_covered_last ls' x"
  using assms
  apply(simp add: even_not_covered_last_def abslock_invs_def)
  apply(intro conjI impI allI, elim conjE)
  apply(case_tac "res = False", simp)
   apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
   apply auto[1]
  apply simp
  apply(subgoal_tac "a = x", simp)
   defer
   apply(simp add: lib_writes_on_def)
  apply(simp add: lock_acquire_step_def lock_acquire_def Let_def)
   apply(elim exE conjE)
 apply(case_tac "even (lib_value ls (aa, ba))", simp_all)
  apply(simp add: lib_update_def all_updates_l Let_def rev_app_def lib_writes_on_def lib_value_def)
  apply safe
  apply(simp add: lib_visible_writes_def)
     apply (simp add: lib_writes_on_def)
  apply(simp add: lib_visible_writes_def)
    apply (simp add: lib_writes_on_def)
   apply(simp add: lib_visible_writes_def lib_writes_on_def)
   apply clarsimp
   apply(simp add: lib_visible_writes_def lib_writes_on_def)
  defer
   apply(simp add: lib_visible_writes_def lib_writes_on_def lib_lastWr_def lib_valid_fresh_ts_def)
  proof -
    fix b :: rat and aa :: nat and ba :: rat and ts' :: rat
    assume a1: "even (lib_val (lib_mods ls (x, ba)))"
    assume "ver = lib_val (lib_mods ls (x, ba))"
    assume a2: "aa = x \<and> (aa, ba) \<in> lib_writes ls \<and> tst (lib_thrView ls t x) \<le> ba"
    assume a3: "even (lib_val (if b = ts' then \<lparr>lib_val = Suc (lib_val (lib_mods ls (aa, ba))), lib_rel = True\<rparr> else lib_mods ls (x, b)))"
    assume a4: "\<forall>b. (x, b) \<in> lib_writes ls \<and> even (lib_val (lib_mods ls (x, b))) \<and> (x, b) \<notin> lib_covered ls \<longrightarrow> Max (tst ` {w. var w = x \<and> w \<in> lib_writes ls}) = b"
    assume a5: "(x, ba) \<notin> lib_covered ls"
    assume a6: "(x, b) \<in> lib_writes ls"
    assume a7: "b \<noteq> ba"
    assume a8: "(x, b) \<notin> lib_covered ls"
    have "Max (tst ` {p. var p = x \<and> p \<in> lib_writes ls}) = ba"
      using a5 a4 a2 a1 by meson
    then have "b = ts'"
      using a8 a7 a6 a4 a3 by auto
    then show "Max (tst ` {w. var w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)}) = b"
      using a3 a2 a1 by force
  next
  fix b :: rat and aa :: nat and ba :: rat and ts' :: rat
assume a1: "aa = x \<and> (aa, ba) \<in> lib_writes ls \<and> tst (lib_thrView ls t x) \<le> ba"
  assume a2: "b \<noteq> ba"
  assume a3: "(x, b) \<in> lib_writes ls"
  assume a4: "(x, ba) \<notin> lib_covered ls"
  assume "ver = lib_val (lib_mods ls (x, ba))"
  assume a5: "(x, b) \<notin> lib_covered ls"
  assume a6: "even (lib_val (lib_mods ls (x, ba)))"
  assume a7: "even (lib_val (if b = ts' then \<lparr>lib_val = Suc (lib_val (lib_mods ls (aa, ba))), lib_rel = True\<rparr> else lib_mods ls (x, b)))"
  assume a8: "\<forall>b. (x, b) \<in> lib_writes ls \<and> even (lib_val (lib_mods ls (x, b))) \<and> (x, b) \<notin> lib_covered ls \<longrightarrow> lib_lastWr ls x = (x, b)"
  then have "lib_lastWr ls x = (x, ba)"
    using a6 a4 a1 by blast
  then have "b = ts' \<or> (x, b) = (x, ba)"
    using a8 a7 a5 a3 by presburger
  then show "lib_lastWr (ls\<lparr>lib_thrView := (lib_thrView ls) (t := ts_oride ((lib_thrView ls t)(x := (x, ts'))) (lib_modView ls (x, ba) LVARS)), lib_modView := (lib_modView ls) ((x, ts') := (lib_modView ls (x, ts')) (CVARS := ts_oride (thrView cs t) (lib_modView ls (x, ba) CVARS), LVARS := ts_oride ((lib_thrView ls t)(x := (x, ts'))) (lib_modView ls (x, ba) LVARS))), lib_mods := (lib_mods ls) ((x, ts') := \<lparr>lib_val = Suc (lib_val (lib_mods ls (x, ba))), lib_rel = True\<rparr>), lib_writes := insert (x, ts') (lib_writes ls), lib_covered := insert (x, ba) (lib_covered ls)\<rparr>) x = (x, b)"
    using a7 a6 a2 a1 by simp
qed

lemma lock_release_last: "lib_wfs ls cs \<Longrightarrow> ls' = lock_release t (aa, ba) ls cs ts' \<Longrightarrow>
       lib_valid_fresh_ts ls (aa, ba) ts' \<Longrightarrow>
       (aa, ba) = lib_lastWr ls x \<Longrightarrow> (aa, ts') = lib_lastWr ls' aa"
  apply(simp add:lock_release_def lib_lastWr_def lib_writes_on_def  tst_def var_def)
  apply(simp add: lib_write_def all_updates_l rev_app_def lib_valid_fresh_ts_def)
  apply(elim conjE)
  apply(subgoal_tac "ts'>ba") defer
   apply blast
  apply(subgoal_tac "{w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =
        {w. fst w = x \<and>  w \<in> lib_writes ls} \<union> {(x,ts')}", simp)
  apply(case_tac "ts'\<in>(snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
  apply (smt image_iff less_imp_neq lib_writes_on_def mem_Collect_eq tst_def var_def)
   apply(subgoal_tac "finite {w. fst w = x \<and> w \<in> lib_writes ls}")
  apply (smt Max_in Max_less_iff empty_iff finite_imageI finite_insert infinite_growing insertE insertI1)
   apply(simp add: lib_wfs_def)
   apply (simp add: lib_writes_on_def var_def)
  apply(case_tac "ts'\<in>(snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
   apply auto[1]
  apply(subgoal_tac "finite {w. fst w = x \<and> w \<in> lib_writes ls}")
  apply simp
  apply auto[1]
   apply(simp add: lib_wfs_def)
   by (simp add: lib_writes_on_def var_def)  


lemma abslock_release_even_not_covered_last_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "even_not_covered_last ls x"
      and "[lib(x) =\<^sub>t u] ls"
      and "odd u"
      and "lock_release_step t x ls cs ls' cs'"
    shows "even_not_covered_last ls' x"
  using assms
  apply(simp add: even_not_covered_last_def lock_release_step_def)
  apply(intro allI impI, elim exE conjE)
  apply(subgoal_tac "(aa, ba) = lib_lastWr ls x")
   defer
  apply(subgoal_tac "aa = x", simp)
    apply (simp add: lib_dobs_visible_writes_last) 
   apply(simp add: lib_visible_writes_def lib_writes_on_def)
  apply(subgoal_tac "lib_value ls (aa, ba) = u") defer
  using lib_dobs_visible_writes apply blast
  apply(subgoal_tac "(aa, ts') = lib_lastWr ls' aa") defer
  using lock_release_last apply blast
  apply(subgoal_tac "aa = x \<and> a = x") defer
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_lastWr_def)
  apply(case_tac "b = ts'", simp_all)
  apply(simp add: lib_lastWr_def lock_release_def lib_value_def lib_writes_on_def)
  apply(simp add: var_def tst_def lib_visible_writes_def)
  apply(simp add: lib_write_def rev_app_def all_updates_l)
  done

(*lemma init_lock_all_inv: "lib_wfs ls cs \<Longrightarrow> wfs cs \<Longrightarrow> lib_writes_on ls x = {w} \<Longrightarrow>
             lib_value ls w = 0 \<Longrightarrow> abslock_invs ls x"
  apply(simp add: invs_abs )
  oops

  apply safe
  apply (simp add: lib_wfs_def lib_lastWr_def lib_writes_on_def lib_value_def tst_def var_def)
  by fastforce


lemma abslock_previous_versions_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls x"
      and "lock_acquire_step t x ls cs ls' cs' res ver"
    shows "previous_versions ls' x"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def)
  apply(elim conjE exE)
  apply(simp add: lock_acquire_def   Let_def)
  apply(subgoal_tac "a = x", simp_all)
   defer
  apply(simp add: lib_visible_writes_def lib_writes_on_def)
  apply(case_tac "even (lib_value ls (x, b))", simp_all)
  apply(simp add: lib_update_def rev_app_def Let_def all_updates_l)
  apply(intro impI conjI allI)
   apply safe
  apply(subgoal_tac "aa = x", simp_all)
   apply(simp add: lib_value_def lib_writes_on_def lib_valid_fresh_ts_def lib_visible_writes_def)
    apply(intro conjI impI)
  apply (metis dual_order.irrefl)
     apply(case_tac "w = ts'", simp_all)
  oops*)
   (* apply (metis not_less_iff_gr_or_eq)  
   apply (metis dual_order.irrefl)
   apply(simp add: lib_value_def lib_writes_on_def lib_valid_fresh_ts_def lib_visible_writes_def)
   apply(simp add: lib_value_def lib_writes_on_def lib_valid_fresh_ts_def lib_visible_writes_def)
  apply safe
  apply (metis less_irrefl)
   apply auto[1]
  apply(case_tac "ba = ts'", simp_all)
  by (metis less_irrefl)
*)
(*
lemma abslock_release_previous_versions_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls x"
      and "lock_release_step t x ls cs ls' cs'"
      and "[lib(x) =\<^sub>t u] ls"
      and "even u"
    shows "previous_versions ls' x"
  using assms
  apply(simp add: previous_versions_def
                lock_release_step_def lock_release_def Let_def)
  apply(intro allI impI, elim exE conjE)
  apply(subgoal_tac "lib_value ls (aa, ba) = u") defer
  using lib_dobs_visible_writes apply blast
  oops


lemma abslock_biggest_value_not_cvd_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls x"
      and "lock_acquire_step t x ls cs ls' cs' res ver"
    shows "biggest_value_not_cvd ls' x"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
  apply(elim conjE exE)
  apply(subgoal_tac "a = x", simp_all)
  defer
  apply(simp add: lib_visible_writes_def lib_writes_on_def) 
  apply(case_tac "even (lib_value ls (x, b))", simp_all)
  oops
*)
(*  by(simp add: lib_update_def Let_def rev_app_def all_updates_l lib_value_def lib_writes_on_def)
*)



(*lemma abslock_bigger_value_bigger_ts_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls x"
      and "lock_acquire_step t x ls cs ls' cs' res ver"
    shows "bigger_value_bigger_ts ls' x"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
  apply(elim conjE exE)
  apply(case_tac "even (lib_value ls (a, b))", simp_all)
  apply(simp add: lib_update_def Let_def rev_app_def all_updates_l lib_value_def)
  apply safe
  apply(simp_all add: lib_lastWr_def lib_writes_on_def lib_visible_writes_def lib_valid_fresh_ts_def)
  defer
        apply (meson Suc_lessD)
  oops*)
(*      apply meson
     defer  
  apply (meson Suc_lessD)
    apply meson
   defer
proof -
  fix a :: nat and b :: rat and ts' :: rat and ab :: nat and bb :: rat
  assume a1: "lib_val (lib_mods ls (x, bb)) < Suc (lib_val (lib_mods ls (x, b)))"
  assume "ver = lib_val (lib_mods ls (x, b))"
  assume a2: "a = x \<and> (a, b) \<in> lib_writes ls \<and> tst (lib_thrView ls t x) \<le> b"
  assume a3: "ab = x \<and> (ab, bb) \<in> lib_writes ls"
  assume a4: "\<forall>b ba. (x, b) \<in> lib_writes ls \<and> (x, ba) \<in> lib_writes ls \<and> lib_val (lib_mods ls (x, ba)) < lib_val (lib_mods ls (x, b)) \<longrightarrow> ba < b"
  assume a5: "even (lib_val (lib_mods ls (x, b)))"
  assume a6: "b < ts' \<and> (\<forall>ba. (x, ba) \<in> lib_writes ls \<longrightarrow> b < ba \<longrightarrow> ts' < ba)"
  assume a7: "\<forall>b ba. (x, b) \<in> lib_writes ls \<and> (x, ba) \<in> lib_writes ls \<and> even (lib_val (lib_mods ls (x, b))) \<and> even (lib_val (lib_mods ls (x, ba))) \<and> b \<noteq> ba \<and> (x, b) \<notin> lib_covered ls \<longrightarrow> lib_val (lib_mods ls (x, ba)) < lib_val (lib_mods ls (x, b))"
  assume "(x, b) \<notin> lib_covered ls"
  then have "bb = b \<or> bb < b"
    using a7 a5 a4 a3 a2 a1 by (metis (no_types) le_neq_implies_less less_Suc_eq_le)
  then show "bb < ts'"
    using a6 by linarith
next
  fix a :: nat and b :: rat and ts' :: rat and ab :: nat and bb :: rat
  assume a1: "lib_val (lib_mods ls (x, bb)) < Suc (lib_val (lib_mods ls (x, b)))"
  assume "ver = lib_val (lib_mods ls (x, b))"
  assume a2: "a = x \<and> (a, b) \<in> lib_writes ls \<and> tst (lib_thrView ls t x) \<le> b"
  assume a3: "ab = x \<and> (ab, bb) \<in> lib_writes ls"
  assume a4: "\<forall>b ba. (x, b) \<in> lib_writes ls \<and> (x, ba) \<in> lib_writes ls \<and> lib_val (lib_mods ls (x, ba)) < lib_val (lib_mods ls (x, b)) \<longrightarrow> ba < b"
  assume a5: "even (lib_val (lib_mods ls (x, b)))"
  assume a6: "b < ts' \<and> (\<forall>ba. (x, ba) \<in> lib_writes ls \<longrightarrow> b < ba \<longrightarrow> ts' < ba)"
  assume a7: "\<forall>b ba. (x, b) \<in> lib_writes ls \<and> (x, ba) \<in> lib_writes ls \<and> even (lib_val (lib_mods ls (x, b))) \<and> even (lib_val (lib_mods ls (x, ba))) \<and> b \<noteq> ba \<and> (x, b) \<notin> lib_covered ls \<longrightarrow> lib_val (lib_mods ls (x, ba)) < lib_val (lib_mods ls (x, b))"
  assume "(x, b) \<notin> lib_covered ls"
  then have "bb = b \<or> bb < b"
    using a7 a5 a4 a3 a2 a1 by (metis (no_types) le_neq_implies_less less_Suc_eq_le)
  then show "bb < ts'"
    using a6 by linarith
qed
*)
(*
lemma abslock_odds_not_covered_inv:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "abslock_invs ls x"
      and "lock_acquire_step t x ls cs ls' cs' res ver"
    shows "odds_not_covered ls' x"
  using assms
  apply(simp add: invs_abs lock_acquire_step_def lock_acquire_def Let_def)
  apply(elim conjE exE)
  apply(case_tac "even (lib_value ls (a, b))", simp_all)
  apply(simp add: lib_update_def Let_def rev_app_def all_updates_l lib_value_def)
  apply safe
       apply(simp_all add: lib_lastWr_def lib_writes_on_def lib_visible_writes_def lib_valid_fresh_ts_def)
     apply(elim conjE)
  apply(simp add: lib_wfs_def)
  apply (metis diff_gt_0_iff_gt diff_self in_mono less_numeral_extra(3))
     apply(simp add: lib_wfs_def)
     apply auto[1]
  oops*)
(*
     apply(simp add: lib_wfs_def)
  apply blast
  by auto*)

end

==> anc/Lib.thy <==
theory Lib
imports OpSem 
begin

datatype VARS = CVARS | LVARS

record lib_write_record =
  lib_val :: V
  lib_rel :: bool

record lib_state =
  lib_writes :: "(L \<times> TS) set"
  lib_thrView :: "T \<Rightarrow> L \<Rightarrow> (L \<times> TS)"
  lib_modView :: "(L \<times> TS) \<Rightarrow> VARS \<Rightarrow> L \<Rightarrow> (L \<times> TS)"
  lib_mods :: "(L \<times> TS) \<Rightarrow> lib_write_record"
  lib_covered :: "(L \<times> TS) set"

definition 
  "lib_update_thrView t nv \<sigma> \<equiv> \<sigma> \<lparr> lib_thrView := (lib_thrView \<sigma>)(t := nv)\<rparr>"

definition 
  "lib_update_modView w cv lv \<sigma> \<equiv> \<sigma> \<lparr>lib_modView  := (lib_modView \<sigma>)(w := (lib_modView \<sigma> w) (CVARS := cv, LVARS := lv))\<rparr>"

definition 
  "lib_update_mods w nwr \<sigma> \<equiv> \<sigma> \<lparr> lib_mods := (lib_mods \<sigma>)(w := nwr)\<rparr> \<lparr>lib_writes := lib_writes \<sigma> \<union> {w}\<rparr>"

definition 
  "lib_add_cv w \<sigma> \<equiv> \<sigma> \<lparr> lib_covered := lib_covered \<sigma> \<union> {w}\<rparr>"



definition "lib_value \<sigma> w \<equiv>  lib_val (lib_mods \<sigma> w)"
definition "lib_releasing \<sigma> w \<equiv>  lib_rel (lib_mods \<sigma> w)"
definition "lib_syncing \<sigma> w b \<equiv> lib_releasing \<sigma> w \<and> b"
definition "lib_writes_on \<sigma> x = {w . var w = x \<and> w \<in> lib_writes \<sigma>}"
definition "lib_visible_writes \<sigma> t x \<equiv> {w \<in> lib_writes_on \<sigma> x . tst(lib_thrView \<sigma> t x) \<le> tst w}"
definition "lib_valid_fresh_ts \<sigma> w ts' \<equiv> tst w < ts' \<and> (\<forall> w' \<in> lib_writes_on \<sigma> (var w). tst w < tst w' \<longrightarrow> ts' < tst w')"
definition "lib_lastWr \<sigma> x \<equiv> (x, Max (tst`(lib_writes_on \<sigma> x)))"

definition
  "lib_wfs \<sigma>\<^sub>L \<sigma>\<^sub>C \<equiv>
      (\<forall> t x. lib_thrView \<sigma>\<^sub>L t x \<in> lib_writes_on \<sigma>\<^sub>L x) \<and>
      (\<forall> w x. lib_modView \<sigma>\<^sub>L w CVARS x \<in> writes_on \<sigma>\<^sub>C x) \<and>
      (\<forall> w x. lib_modView \<sigma>\<^sub>L w LVARS x \<in> lib_writes_on \<sigma>\<^sub>L x) \<and>
      (\<forall> x . finite(lib_writes_on \<sigma>\<^sub>L x)) \<and>
      lib_covered \<sigma>\<^sub>L \<subseteq> lib_writes \<sigma>\<^sub>L \<and>
      (\<forall> w. w \<in> lib_writes \<sigma>\<^sub>L \<longrightarrow> lib_modView \<sigma>\<^sub>L w  LVARS (var w) = w) \<and>
      (\<forall> w x . w = lib_lastWr \<sigma>\<^sub>L x \<longrightarrow> w \<notin> lib_covered \<sigma>\<^sub>L) \<and>
      (\<forall> w l . tst(lib_modView \<sigma>\<^sub>L w CVARS l) \<le> tst(lastWr \<sigma>\<^sub>C l))"

definition "lib_write t b w v \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv>
           \<sigma>\<^sub>L ;; lib_update_thrView t ((lib_thrView \<sigma>\<^sub>L t)(var w := (var w, ts')))
              ;; lib_update_modView (var w, ts') (thrView \<sigma>\<^sub>C t) ((lib_thrView \<sigma>\<^sub>L t)(var w := (var w, ts')))
              ;; lib_update_mods (var w, ts') \<lparr>lib_val = v, lib_rel = b\<rparr>" 




definition "lib_read t b w \<sigma>\<^sub>L \<sigma>\<^sub>C \<equiv>
           let new_thr_idx = (lib_thrView \<sigma>\<^sub>L t)(var w := w) in
            let 
              new_thr_view_client =  if lib_syncing \<sigma>\<^sub>L w b then  ts_oride (thrView \<sigma>\<^sub>C t) (lib_modView \<sigma>\<^sub>L w CVARS) else (thrView \<sigma>\<^sub>C t);
              new_thr_view_lib =  if lib_syncing \<sigma>\<^sub>L w b then  ts_oride new_thr_idx (lib_modView \<sigma>\<^sub>L w LVARS) else new_thr_idx
            in
              (\<sigma>\<^sub>L ;; lib_update_thrView t new_thr_view_lib, \<sigma>\<^sub>C ;; update_thrView t new_thr_view_client)"


definition "lib_update t w v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv> 
       let new_thr_idx = (lib_thrView \<sigma>\<^sub>L t)(var w := (var w, ts')) in
         let new_thr_lib =  if lib_releasing \<sigma>\<^sub>L w then ts_oride new_thr_idx (lib_modView \<sigma>\<^sub>L w LVARS) else new_thr_idx;
             new_thr_client =  if lib_releasing \<sigma>\<^sub>L w then ts_oride (thrView \<sigma>\<^sub>C t)  (lib_modView \<sigma>\<^sub>L w CVARS) else (thrView \<sigma>\<^sub>C t)
         in
              (\<sigma>\<^sub>L ;; lib_update_thrView t new_thr_lib
                  ;; lib_update_modView (var w, ts') new_thr_client new_thr_lib 
                  ;; lib_update_mods (var w, ts') \<lparr>lib_val = v', lib_rel= True\<rparr>
                  ;; lib_add_cv w
              , \<sigma>\<^sub>C ;; update_thrView t new_thr_client)"


definition "lib_write_step t x  b \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v \<equiv> 
            \<exists> w ts'. w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and>
             w \<notin> lib_covered \<sigma>\<^sub>L \<and>
             lib_valid_fresh_ts \<sigma>\<^sub>L w ts' \<and>
             \<sigma>\<^sub>L' = lib_write t b w v \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<and>
             \<sigma>\<^sub>C' =  \<sigma>\<^sub>C"

definition "lib_read_step t x b \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' v \<equiv> 
            \<exists> w . w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and>
             \<sigma>\<^sub>L' = fst(lib_read t b w \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
             \<sigma>\<^sub>C' = snd(lib_read t b w \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
             v = lib_value \<sigma>\<^sub>L w"

definition "lib_update_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' \<equiv> 
            \<exists> w ts'. w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and>
             w \<notin> lib_covered \<sigma>\<^sub>L \<and>
             lib_valid_fresh_ts \<sigma>\<^sub>L w ts' \<and>
             lib_value \<sigma>\<^sub>L w = v \<and>
             \<sigma>\<^sub>L' = fst(lib_update t w v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
             \<sigma>\<^sub>C' = snd(lib_update t w v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts')"

definition "lib_CAS_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' res \<equiv> 
            \<exists> w ts'. w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and>
             w \<notin> lib_covered \<sigma>\<^sub>L \<and>
             lib_valid_fresh_ts \<sigma>\<^sub>L w ts' \<and>
             (if lib_value \<sigma>\<^sub>L w = v 
              then
                 \<sigma>\<^sub>L' = fst(lib_update t w v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
                 \<sigma>\<^sub>C' = snd(lib_update t w v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
                 res = True
              else
                 \<sigma>\<^sub>L' = fst(lib_read  t False w \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
                 \<sigma>\<^sub>C' = snd(lib_read  t False w \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
                 res = False)"

definition "lib_fetch_and_inc_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' res \<equiv> 
            \<exists> w ts' v. w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and>
             w \<notin> lib_covered \<sigma>\<^sub>L \<and>
             lib_valid_fresh_ts \<sigma>\<^sub>L w ts' \<and>
             lib_value \<sigma>\<^sub>L w = v \<and>
             \<sigma>\<^sub>L' = fst(lib_update t w (v+1) \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
             \<sigma>\<^sub>C' = snd(lib_update t w (v+1) \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
             res = v"             



abbreviation lib_WrX_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ [lib(_) := _]\<^sub>_ _ _" [100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [lib(x) := v]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lib_write_step t x False \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v"

abbreviation  lib_WrR_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> lib_state \<Rightarrow>surrey_state \<Rightarrow> bool" ("_ _ [lib(_) :=\<^sup>R _]\<^sub>_ _ _" [100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [lib(x) :=\<^sup>R v]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lib_write_step t x True \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v"

abbreviation  lib_RdX_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow> L \<Rightarrow>  T \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _[_ \<leftarrow> lib(_)]\<^sub>_ _ _" [100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [r \<leftarrow> lib(x)]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lib_read_step t x False \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' r"

abbreviation  lock_RdA_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow> L \<Rightarrow>  T \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ [_ \<leftarrow>\<^sup>A lib(_)]\<^sub>_ _ _" [100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [r \<leftarrow>\<^sup>A lib(x)]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lib_read_step t x True \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' r"

abbreviation  lock_Up_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ RMW[lib(_), _, _]\<^sub>_ _ _" [100,100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C RMW[lib(x), v, v']\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lib_update_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v'"

abbreviation  lock_CAS_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> L \<Rightarrow> bool \<Rightarrow>  V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ CAS[lib(_), _, _, _]\<^sub>_ _ _" [100,100,100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C CAS[lib(x), res, v, v']\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lib_CAS_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' res"

abbreviation lib_Swap_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ SWAP[lib(_), _]\<^sub>_ _ _" [100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C SWAP[lib(x), v]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> \<exists> u . lib_update_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' u v"

abbreviation  lock_FAE_state_abbr:: "lib_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow>  L \<Rightarrow>  T \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ fetch-and-inc[_ \<leftarrow> lib(_)]\<^sub>_ _ _" [100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C fetch-and-inc[res \<leftarrow> lib(x)]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lib_fetch_and_inc_step t x \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' res"



definition "lib_p_obs \<sigma>\<^sub>L t x u \<equiv> \<exists> w. w \<in> lib_visible_writes \<sigma>\<^sub>L t x \<and> u = lib_value \<sigma>\<^sub>L w" 

definition "lib_d_obs \<sigma>\<^sub>L view x u \<equiv> view x = lib_lastWr \<sigma>\<^sub>L x \<and> lib_value \<sigma>\<^sub>L (lib_lastWr \<sigma>\<^sub>L x) = u"

definition "lib_d_obs_t \<sigma>\<^sub>L t x u \<equiv> lib_d_obs \<sigma>\<^sub>L (lib_thrView \<sigma>\<^sub>L t) x u"

definition "lib_c_obs \<sigma>\<^sub>L \<sigma>\<^sub>C x u t y v \<equiv> 
              \<forall> w \<in> lib_visible_writes \<sigma>\<^sub>L t x. lib_value \<sigma>\<^sub>L w = u \<longrightarrow>
                         d_obs \<sigma>\<^sub>C (lib_modView \<sigma>\<^sub>L w CVARS) y v \<and>
                         lib_releasing \<sigma>\<^sub>L w"

definition "lib_c_obs_lib_only \<sigma> x u t y v \<equiv> 
              \<forall> w \<in> lib_visible_writes \<sigma> t x. lib_value \<sigma> w = u \<longrightarrow>
                         lib_d_obs \<sigma> (lib_modView \<sigma> w LVARS) y v \<and>
                         lib_releasing \<sigma> w"

definition "lib_covered_v \<sigma>\<^sub>L x v \<equiv> 
              \<forall> w .  w \<in> lib_writes_on \<sigma>\<^sub>L x \<and> w \<notin> lib_covered \<sigma>\<^sub>L
                           \<longrightarrow> w = lib_lastWr \<sigma>\<^sub>L x \<and> lib_value \<sigma>\<^sub>L w = v"


definition "lib_p_vorder \<sigma> x u v \<equiv> \<exists> w w'.  w \<in> lib_writes_on \<sigma> x \<and>  w' \<in>lib_writes_on \<sigma> x \<and>
                                        lib_value \<sigma> w = u \<and> lib_value \<sigma> w' = v \<and>
                                        tst w < tst w'"

definition "lib_d_vorder \<sigma> u x v \<equiv> (\<forall> w w'.  w \<in> lib_writes_on \<sigma> x  \<and>  w' \<in> lib_writes_on \<sigma> x \<and>
                                        lib_value \<sigma> w = u \<and> lib_value \<sigma> w' = v \<longrightarrow>
                                        mo w w') \<and> lib_p_vorder \<sigma> u x v"


definition "lib_init_val \<sigma> x v \<equiv> 
  \<exists> w . w \<in> lib_writes_on \<sigma> x \<and> 
        (\<forall> w'\<in> lib_writes_on \<sigma> x .  w \<noteq> w' \<longrightarrow>  tst w < tst w') \<and> 
        lib_value \<sigma> w = v"

definition "lib_amo \<sigma> x u \<equiv> \<not> lib_p_vorder \<sigma> x u u"

definition "lib_no_val \<sigma> x i u \<equiv> lib_init_val \<sigma> x i \<and> \<not> lib_p_vorder \<sigma> x i u"

abbreviation lib_init_abbr:: "L \<Rightarrow> V  \<Rightarrow> lib_state \<Rightarrow> bool" ("[init lib(_) _] _" [100, 100,100])
  where "[init lib(x) v] \<sigma> \<equiv> lib_init_val \<sigma> x v"

abbreviation lib_covered_v_abbr:: "L \<Rightarrow> nat \<Rightarrow> lib_state \<Rightarrow> bool" ("cvd[lib(_), _] _" [100, 100, 100])
  where "cvd[lib(x), u] \<sigma> \<equiv> lib_covered_v \<sigma> x u"

abbreviation lib_dobs_abbr:: "L \<Rightarrow>  T \<Rightarrow> nat \<Rightarrow> lib_state \<Rightarrow> bool" ("[lib(_) =\<^sub>_ _] _" [100, 100, 100])
  where "[lib(x) =\<^sub>t u] \<sigma> \<equiv> lib_d_obs_t \<sigma> t x u"

abbreviation lib_p_obs_abbr:: "L \<Rightarrow> T \<Rightarrow> V \<Rightarrow>  lib_state \<Rightarrow> bool" ("[lib(_) \<approx>\<^sub>_ _] _" [100, 100, 100, 100])
  where "[lib(x) \<approx>\<^sub>t u] \<sigma>\<^sub>L \<equiv> lib_p_obs \<sigma>\<^sub>L t x u"

abbreviation lib_c_obs_abbr:: "L \<Rightarrow> V \<Rightarrow>  L \<Rightarrow> T \<Rightarrow> V \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("[lib(_) = _]\<lparr>_ =\<^sub>_ _ \<rparr> _ _" [100, 100, 100,100, 100, 100])
  where "[lib(x) = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>\<^sub>L \<sigma>\<^sub>C \<equiv> lib_c_obs \<sigma>\<^sub>L \<sigma>\<^sub>C x u t y v"


abbreviation lib_c_obs_lib_only_abbr:: "L \<Rightarrow> V \<Rightarrow>  L \<Rightarrow> T \<Rightarrow> V \<Rightarrow> lib_state  \<Rightarrow> bool" ("[lib(_) = _]\<lparr>lib(_) =\<^sub>_ _ \<rparr> _" [100, 100, 100,100, 100, 100])
  where "[lib(x) = u]\<lparr>lib(y) =\<^sub>t v\<rparr> \<sigma>\<^sub>L \<equiv> lib_c_obs_lib_only \<sigma>\<^sub>L x u t y v"


abbreviation lib_no_abbr:: "L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> lib_state \<Rightarrow> bool" ("[\<zero>lib(_), _]\<^sub>_ _" [100,100,100, 100])
  where "[\<zero>lib(x), u]\<^sub>i \<sigma> \<equiv> lib_no_val \<sigma> x i u"

abbreviation lib_p_vorder_abbr:: "V  \<Rightarrow> L \<Rightarrow> V \<Rightarrow>  lib_state \<Rightarrow> bool" ("[_ lib\<leadsto>\<^sub>_ _] _" [100,100,100,100])
  where "[u lib\<leadsto>\<^sub>x v] \<sigma> \<equiv> lib_p_vorder \<sigma> u x v"

abbreviation lib_d_vorder_abbr:: "V  \<Rightarrow> L \<Rightarrow> V \<Rightarrow>  lib_state \<Rightarrow> bool" ("[_ lib\<hookrightarrow>\<^sub>_ _] _" [100,100,100,100])
  where "[u lib\<hookrightarrow>\<^sub>x v] \<sigma> \<equiv> lib_d_vorder \<sigma> u x v"


definition "lib_enc \<sigma> view x u \<equiv> \<exists> w . w \<in> lib_writes_on \<sigma> x \<and> tst(w) \<le> tst(view x) \<and> lib_value \<sigma> w = u"

definition "lib_enc_t \<sigma> t x u \<equiv>  lib_enc \<sigma> (lib_thrView \<sigma> t) x u"

abbreviation lib_enc_abbr:: "L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> lib_state \<Rightarrow> bool" ("en[lib(_), _]\<^sub>_ _" [100,100,100,100])
  where "en[lib(x), u]\<^sub>t \<sigma> \<equiv> lib_enc_t \<sigma> t x u"

lemmas all_updates_l = lib_add_cv_def lib_update_thrView_def lib_update_modView_def lib_update_mods_def update_thrView_def
lemmas all_updates_c = add_cv_def update_thrView_def update_modView_def update_mods_def


end

==> anc/Lib_ProofRules.thy <==
theory Lib_ProofRules
imports AbstractLock_Lib
begin 
 
lemmas [simp] = rev_app_def Let_def


lemma lock_acqure_wfs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lock_acquire_step t x ls cs  ls' cs' res ver"
    shows "wfs cs'"
  using assms
  apply(simp add: lock_acquire_step_def lock_acquire_def lib_update_def lib_read_def)
  apply(elim exE conjE)
  apply(subgoal_tac "a = x", simp)
   defer
   apply(simp add:  lib_writes_on_def lib_visible_writes_def)
  apply(case_tac "even (lib_value ls (x, b))", simp_all)
   apply(simp add:  lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def)
   apply(unfold wfs_def lib_update_def, simp)
     apply(simp add: lib_add_cv_def lib_update_thrView_def lib_update_modView_def lib_update_mods_def lib_lastWr_def lib_writes_on_def)
   apply(elim conjE)
   apply(case_tac "\<not>lib_releasing ls (x, b)", simp_all)
  apply(simp add: update_thrView_def)
  apply(simp add: update_thrView_def)
   apply(unfold writes_on_def ts_oride_def, simp)
   apply(intro allI impI conjI)
  apply(simp add: var_def lib_wfs_def)
  apply (simp add: var_def writes_on_def)
  apply(simp add:  lib_wfs_def)
  by (metis (no_types, lifting) mem_Collect_eq writes_on_def)


lemma finite_lib_writes: "finite {w. var w = x \<and> w \<in> lib_writes ls} \<Longrightarrow>
         finite {w. var w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)}"
  apply(case_tac "(x, ts')\<in> lib_writes ls")
   apply (smt Collect_cong)
  apply(subgoal_tac " {w. var w = x \<and>
         (w = (x, ts') \<or> w \<in> lib_writes ls)} = {w. var w = x \<and> w \<in> lib_writes ls} \<union> {(x, ts')}")
   apply simp
  apply (simp add: var_def)
  using fstI by auto

lemma finite_lib_writes_2: "xa \<noteq> x \<Longrightarrow> finite  {w. var w = xa \<and> w \<in> lib_writes ls} \<Longrightarrow>
 finite  {w. var w = xa \<and>  (w = (x, ts') \<or> w \<in> lib_writes ls)}"
  apply(subgoal_tac "(x, ts') \<notin> {w. var w = xa \<and>  (w = (x, ts') \<or> w \<in> lib_writes ls)}")
   apply(simp add: var_def)
   apply (smt Collect_cong fstI)
  by(simp add: var_def)

lemma not_max: "finite s \<Longrightarrow> a \<in> s \<Longrightarrow> b \<in> s \<Longrightarrow> a < b \<Longrightarrow> Max s \<noteq> a"
  using Max_gr_iff by auto


lemma max_of_union: "s \<noteq> {} \<Longrightarrow> finite s \<Longrightarrow> (a::rat) > Max s \<Longrightarrow> Max (s \<union> {a}) = a "
  by (metis  Sup_fin.insert Sup_fin_Max Un_insert_right sup.strict_order_iff sup_bot.right_neutral)

lemma member_less_max: "finite s \<Longrightarrow> s \<noteq> {} \<Longrightarrow> a \<in> s \<Longrightarrow> a \<noteq> Max s \<Longrightarrow> a < Max s"
  by (simp add: le_neq_trans)

lemma lock_release_lib_wfs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lock_release_step t x ls cs  ls' cs'"
    shows "lib_wfs ls' cs'"
  using assms
  apply(simp add: lib_wfs_def lock_release_step_def lib_writes_on_def lock_release_def lib_write_def)
  apply(elim exE conjE)
  apply(simp add: lib_update_mods_def lib_update_modView_def lib_update_thrView_def lib_lastWr_def lib_writes_on_def)
  apply(intro conjI allI impI)
  apply(case_tac "xa=a", simp_all)
  using finite_lib_writes apply blast
  
  using finite_lib_writes_2 apply blast
    apply blast
  apply(case_tac "aa=a", simp_all)
    apply(case_tac "lib_lastWr ls a = (a, b)")
  apply(subgoal_tac "Max (tst `
                {w. var w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)}) = ts'", simp_all)
  apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
  apply blast
     apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
     apply(subgoal_tac "finite ({w. fst w = a \<and> w \<in> lib_writes ls})")
      apply(subgoal_tac "{w. fst w = a \<and> w \<in> lib_writes ls} \<noteq> {}")
  apply(subgoal_tac "{w. fst w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = a \<and> (w \<in> lib_writes ls)} \<union> {(a,ts')}")
        apply simp
  apply(subgoal_tac "ts' > Max (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) ")
         apply linarith
        apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
  apply simp
  apply auto[1]
      apply blast+
    defer
  apply(simp add: tst_def var_def)
  apply(subgoal_tac "{w. fst w = aa \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = aa \<and> ( w \<in> lib_writes ls)}")  
     apply auto[1]
    apply auto[1]
   apply(simp add: tst_def var_def)
  apply(unfold wfs_def writes_on_def lastWr_def)
  using tst_def apply auto[1]

  apply(simp add: var_def tst_def lib_lastWr_def lib_valid_fresh_ts_def lib_writes_on_def)

  apply(subgoal_tac " Max (snd `
                {w. fst w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)}) =  Max (snd `
                {w. fst w = a \<and> (w \<in> lib_writes ls)})")
   apply simp
  apply(subgoal_tac "{w. fst w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = a \<and> (w \<in> lib_writes ls)} \<union> {(a,ts')}")
   defer
  apply auto[1]
  apply simp
     apply(subgoal_tac "b < Max (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) ")
   defer
   apply(subgoal_tac "snd ` {w. fst w = a \<and> w \<in> lib_writes ls} \<noteq> {}")
    apply(subgoal_tac "finite (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})")
     apply(subgoal_tac "b \<in>  (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) ")
      apply (simp add: member_less_max)
     apply(simp add: lib_visible_writes_def lib_writes_on_def) 
  defer  apply simp
   apply blast
     apply(subgoal_tac "ts' < Max (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) ")
   apply(subgoal_tac "snd ` {w. fst w = a \<and> w \<in> lib_writes ls} \<noteq> {}")
    apply(subgoal_tac "finite (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})")
  apply auto[1]
  apply auto[1]
   apply blast
  apply(elim conjE)
  apply(erule_tac x = " Max (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})" in allE)
  apply(subgoal_tac " (a, Max (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}))
       \<in> lib_writes ls")
   apply blast
   apply(subgoal_tac "snd ` {w. fst w = a \<and> w \<in> lib_writes ls} \<noteq> {}")
   apply(subgoal_tac "finite (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})")
  apply(subgoal_tac "Max (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) \<in> (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})")
    apply force    
  apply auto[1]   
    apply blast+
proof -
fix a :: nat and b :: rat and ts' :: rat and aa :: nat
assume a1: "a = x \<and> (a, b) \<in> lib_writes ls \<and> tst (lib_thrView ls t x) \<le> b"
  assume "\<forall>a b. (a, b) \<in> lib_writes ls \<longrightarrow> lib_modView ls (a, b) LVARS a = (a, b)"
  assume "\<forall>a b x. fst (lib_modView ls (a, b) LVARS x) = x \<and> lib_modView ls (a, b) LVARS x \<in> lib_writes ls"
  have "(x, b) \<in> {p. fst p = x \<and> p \<in> lib_writes ls}"
    using a1 by auto
  then show "b \<in> snd ` {p. fst p = x \<and> p \<in> lib_writes ls}"
    by (metis (no_types) rev_image_eqI snd_conv)
qed



lemma lock_release_wfs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lock_release_step t x ls cs  ls' cs'"
    shows "wfs cs"
  using assms
  apply(simp add: lib_wfs_def lock_release_step_def lib_writes_on_def lock_release_def lib_write_def)
  done


lemma d_obs_vw: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> [lib(x) =\<^sub>t u] ls \<Longrightarrow> lib_visible_writes ls t x = {lib_lastWr ls x}"
 apply (simp add:  lib_d_obs_t_def lib_d_obs_def lib_visible_writes_def lib_writes_on_def lib_lastWr_def)
  apply(simp add: lib_value_def lib_wfs_def lib_writes_on_def tst_def var_def)
  apply safe
      apply simp
  defer
     apply simp_all
   apply metis
  apply(subgoal_tac "b\<in>snd ` {w. fst w = a \<and> w \<in> lib_writes ls}")
  apply (meson Max_ge eq_iff finite_imageI)
  by (simp add: image_iff)


lemma lock_acqure_unsuccessfulib_pres_d_obs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[lib(x) =\<^sub>t u] ls"
      and "lock_acquire_step t x ls cs  ls' cs' False ver"
  shows "[lib(x) =\<^sub>t u] ls'"
  using assms
 apply (simp add: lock_acquire_step_def lock_acquire_def lib_d_obs_t_def lib_d_obs_def)
  apply(elim exE conjE)
  apply(subgoal_tac "a = x", simp_all)
  apply safe
   apply(case_tac "even (lib_value ls (x, b))", simp)
   apply simp
  apply(simp add: lib_read_def lib_value_def  lib_update_thrView_def)
  by(simp add: lib_visible_writes_def lib_writes_on_def)
 

lemma lock_acqure_successful_pres_d_obs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[lib(x) =\<^sub>t u] ls"
      and "lock_acquire_step t x ls cs  ls' cs' True ver"
    shows "[lib(x) =\<^sub>t (u + 1) ] ls'"
  using assms
  apply(simp add: lib_d_obs_t_def lib_d_obs_def lock_acquire_step_def lock_acquire_def lib_update_def)
  apply(elim conjE exE)
  apply(simp add: lib_update_def all_updates_l var_def tst_def lib_lastWr_def lib_writes_on_def)
  apply(case_tac "even (lib_value ls (a, b))", simp_all)
  apply(subgoal_tac "finite {w. fst w = a \<and>  w \<in> lib_writes ls}")
   apply(subgoal_tac " {w. fst w = a \<and> w \<in> lib_writes ls} \<noteq> {}")
  apply(subgoal_tac " {w. fst w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)} =  {w. fst w = a \<and>  w \<in> lib_writes ls} \<union> {(a, ts')}")
     defer
  apply(simp add: lib_wfs_def lib_writes_on_def)
  using Collect_cong apply auto[1]
  apply(simp add: lib_wfs_def lib_writes_on_def)
  apply (metis prod.collapse var_def)
  apply(simp add: lib_wfs_def lib_writes_on_def) 
  using var_def apply auto[1]
  apply(subgoal_tac "lib_visible_writes ls t x = {lib_lastWr ls x}")
  apply(simp add: lib_value_def ts_oride_def lib_releasing_def tst_def var_def lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def )
  apply(intro conjI impI allI)
  apply(simp_all add: lib_wfs_def lib_writes_on_def var_def tst_def)
  using max.absorb2 apply auto[1]
  apply auto[1]
  using less_eq_rat_def apply auto[1]
      defer
  using less_eq_rat_def apply auto[1]
  using less_eq_rat_def apply auto[1]
  using less_eq_rat_def apply auto[1]
   apply (metis (no_types, lifting) max.absorb1 max.coboundedI2 max.strict_order_iff)  
   apply (meson assms(2) assms(3) d_obs_vw)
  apply(simp add: lib_lastWr_def lib_writes_on_def)
  apply(case_tac "b =  Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})", simp_all)
  
  apply(simp add: tst_def var_def)
  by (metis (no_types, lifting) antisym mem_Collect_eq singletonI snd_conv)

lemma lock_acqure_unsuccessful_client_pres_d_obs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[x =\<^sub>t v] cs"
      and "lock_acquire_step t y ls cs  ls' cs' False ver"
    shows "[x =\<^sub>t v ] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def )
  apply (elim exE conjE)
  apply(subgoal_tac "a = y", simp_all)
   apply (case_tac "even (lib_value ls (y, b))", simp_all)
  by (simp add: lib_visible_writes_def lib_writes_on_def)


lemma last_client_lock_acquire:
 assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lock_acquire_step t y ls cs  ls' cs' res ver"
    shows "lastWr cs' x = lastWr cs x"
  using assms
  apply(simp add: lock_acquire_step_def lastWr_def)
  apply(simp add: lock_acquire_def)
  apply(elim exE conjE)
  apply(case_tac " even (lib_value ls (a, b))", simp_all)
  apply(simp add: lib_update_def)
  apply(simp add: update_thrView_def lib_add_cv_def lib_update_thrView_def lib_update_modView_def lib_update_mods_def  lib_writes_on_def)
  apply safe
  apply(case_tac "lib_releasing ls (a, b)", simp_all)
   apply(unfold writes_on_def)[1]
   by simp
  

lemma writes_client_lock_acquire:
 assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lock_acquire_step t y ls cs  ls' cs' res ver"
    shows "writes_on cs x = writes_on cs' x"
  using assms
  apply(simp add: lock_acquire_step_def)
  apply (elim exE conjE)
  apply(simp add: lock_acquire_def)
  apply(case_tac " even (lib_value ls (a,b))", simp_all)
   apply(simp add: lib_update_def)
  apply(unfold writes_on_def)
  by(simp add: update_thrView_def lib_add_cv_def lib_update_thrView_def lib_update_modView_def lib_update_mods_def  lib_writes_on_def)


lemma mods_client_lock_acquire:
 assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lock_acquire_step t y ls cs  ls' cs' res ver"
    shows "mods cs  = mods cs'"
  using assms
  apply(simp add: lock_acquire_step_def)
  apply (elim exE conjE)
  apply(simp add: lock_acquire_def)
  apply(case_tac " even (lib_value ls (a,b))", simp_all)
   by(simp add: lib_update_def update_thrView_def)



lemma lib_pair: "lib_wfs ls cs \<Longrightarrow> wfs cs \<Longrightarrow> lib_modView ls w CVARS x = (var (lib_modView ls w CVARS x), tst (lib_modView ls w CVARS x))"
  apply(simp add: lib_wfs_def tst_def var_def)
  done

lemma lock_acqure_successfulib_client_pres_d_obs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[x =\<^sub>t v] cs"
      and "lock_acquire_step t y ls cs  ls' cs' True ver"
    shows "[x =\<^sub>t v ] cs'"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply safe
  apply(simp add: lastWr_def)
   apply(subgoal_tac "writes_on cs' x = writes_on cs x")
  defer
  using writes_client_lock_acquire apply blast
   apply (simp add: last_client_lock_acquire mods_client_lock_acquire value_def)
  apply simp
  apply (simp add: lock_acquire_step_def lock_acquire_def lib_update_def)
  apply (elim conjE exE)
  apply(case_tac "even (lib_value ls (a, b))", simp_all)
  apply(simp add: lib_update_def all_updates_l)
  apply(case_tac "lib_releasing ls (a, b)", simp_all)
  apply(subgoal_tac "tst (thrView cs t x) \<ge> tst ((lib_modView ls (a, b) CVARS) x)")
  defer
   apply (simp add: lib_wfs_def)
  apply(subgoal_tac "ts_oride (thrView cs t) (lib_modView ls (a, b) CVARS) x = thrView cs t x")  
   apply simp
  apply(simp add: ts_oride_def)
  apply(intro impI)
  apply(unfold wfs_def writes_on_def, simp) 
  by (metis (no_types, lifting) antisym assms(1) lib_pair lib_wfs_def writes_on_var)


lemma d_obs_visible_writes: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> [lib(x) =\<^sub>t u] ls \<Longrightarrow> lib_visible_writes ls t x = {lib_lastWr ls x}"
  by (simp add: d_obs_vw)

lemma lock_acquire_unsuccessful_p_obs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[lib(x) =\<^sub>t v] ls"
      and "\<not>[lib(x) \<approx>\<^sub>t' u] ls"
      and "u\<noteq>v "
      and "lock_acquire_step t x ls cs  ls' cs' False ver"
    shows "\<not>[lib(x) \<approx>\<^sub>t' u] ls'"
  using assms
    apply (simp add: lock_acquire_step_def lib_read_def lock_acquire_def)
  apply safe
 by(case_tac "even (lib_value ls (a, b))", simp_all)


lemma lock_acquire_unsuccessful_d_obs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[lib(x) =\<^sub>t' v] ls"
      and "lock_acquire_step t x ls cs  ls' cs' False ver"
    shows "[lib(x) =\<^sub>t' v] ls'"
  using assms
    apply (simp add: lock_acquire_step_def lib_read_def lock_acquire_def)
  apply(elim exE conjE)
  by(case_tac "even (lib_value ls (a,b))", simp_all)



lemma lock_acquire_unsuccessfulib_c_obs_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs"
and "[lib(y) = v]\<lparr>x =\<^sub>t u\<rparr> ls cs"
      and "lock_acquire_step t' y ls cs  ls' cs' False ver"
    shows "[lib(y) = v]\<lparr>x =\<^sub>t u\<rparr> ls' cs'"
  using assms
      apply (simp add: lock_acquire_step_def lib_read_def lock_acquire_def)
  apply safe
  by(case_tac "even (lib_value ls (a,b))", simp_all)

lemma lock_acquire_successfulib_version:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "odd m"
      and "even n"
      and "\<forall> z . z\<notin>{m,n} \<longrightarrow> \<not>[lib(x) \<approx>\<^sub>t z] ls "
      and "lock_acquire_step t x ls cs  ls' cs' True ver"
    shows "ver = n"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (lib_value ls (a,b))", simp_all)
  apply(simp add: lib_update_def)
  apply(case_tac "lib_releasing ls (a,b)", simp_all)
  apply(simp add: lib_add_cv_def lib_update_modView_def lib_update_mods_def lib_update_thrView_def update_thrView_def)
  apply(simp add: lib_visible_writes_def lib_valid_fresh_ts_def lib_writes_on_def lib_p_obs_def lib_value_def)
  apply safe
  apply metis
  by (metis lib_p_obs_def)


lemma lock_acquire_successful_c_o_s:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[lib(y) = n]\<lparr>x =\<^sub>t u\<rparr> ls cs"
      and "lock_acquire_step t y ls cs  ls' cs' True n"
    shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (lib_value ls (a,b))", simp_all)
  apply(simp add: lib_update_def)
  apply(simp add: lib_add_cv_def lib_update_modView_def lib_update_mods_def lib_update_thrView_def update_thrView_def)
   apply(simp add: lib_visible_writes_def lib_valid_fresh_ts_def lib_writes_on_def lib_p_obs_def lib_value_def lib_c_obs_def d_obs_def d_obs_t_def)
  apply(simp add: lastWr_def lib_writes_on_def ts_oride_def)
  apply safe
   apply(unfold writes_on_def)
   apply simp_all
    apply(simp_all add: value_def)
  apply(simp add: lib_wfs_def lib_writes_on_def)
  apply(simp add: tst_def var_def)
  apply(unfold wfs_def writes_on_def, simp)
  apply clarsimp
  apply(subgoal_tac "tst (thrView cs t x) \<le> tst (lastWr cs x)")
   defer
  apply (meson assms(1) last_write_max wfs_def)
  by(simp add: tst_def var_def lastWr_def)

lemma lock_acquire_successful_c_o:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "odd m"
      and "even n"
      and "\<forall> z . z\<notin>{m,n} \<longrightarrow> \<not>[lib(x) \<approx>\<^sub>t z] ls "
      and "lock_acquire_step t x ls cs  ls' cs' True ver"
      and "[lib(x) = n]\<lparr>x =\<^sub>t u\<rparr> ls cs"
    shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (lib_value ls (a,b))", simp_all)
  apply(simp add: lib_update_def)
  apply(case_tac "ver \<noteq> n", simp_all)
  apply (metis OpSem.null_def assms(3)  lib_p_obs_def numeral_2_eq_2)
  apply(case_tac "lib_releasing ls (a,b)", simp_all) 
  using assms(6) lock_acquire_successful_c_o_s apply blast
  using lib_c_obs_def by blast


lemma lock_acquire_successful_not_p_obs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
and "\<not>[lib(x) \<approx>\<^sub>t u] ls"
 and "lock_acquire_step t x ls cs  ls' cs' False ver"
shows "\<not>[lib(x) \<approx>\<^sub>t u] ls'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  by(case_tac "even (lib_value ls (a,b))", simp_all)


lemma lock_acquire_unsuccessful_diff_t_d_p_obs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
and "[x =\<^sub>t u] cs"
and "t \<noteq> t'"
 and "lock_acquire_step t' y ls cs  ls' cs' False ver"
shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  by(case_tac "even (lib_value ls (a,b))", simp_all)



  lemma lock_acquire_successfulib_diff_t_d_p_obs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[x =\<^sub>t u] cs"
      and "t \<noteq> t'"
      and "lock_acquire_step t' y ls cs  ls' cs' True ver"
    shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (lib_value ls (a,b))", simp_all)
  apply(simp add: d_obs_t_def d_obs_def lastWr_def lib_read_def)
  apply safe
   apply(simp_all add: lib_update_def update_thrView_def)
   apply safe
   apply(unfold writes_on_def)
   apply(case_tac "lib_releasing ls (a,b)", simp_all)
  by (simp add: value_def)



lemma step_pres_lib_wfs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "step t a cs cs'"
    shows "lib_wfs ls cs'"
  apply(rule step_cases[OF assms(3)])
 using assms(1,2)
    apply(simp add: read_trans_def lib_wfs_def update_thrView_def)
    apply(unfold wfs_def writes_on_def, simp)[1]
     apply(simp add: lastWr_def)
     apply(unfold wfs_def writes_on_def, simp)[1]   
  using assms(1,2)
 apply clarsimp
  apply(subgoal_tac "aa = x", simp_all)
    apply(simp add: lib_wfs_def)
    apply(intro allI impI)
    apply(simp add: lastWr_def)
    apply(unfold wfs_def  writes_on_def write_trans_def all_updates_c tst_def var_def, simp)[1]
    apply(case_tac "x \<noteq> l", simp_all)
     apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (x, ts') \<or> w \<in> surrey_state.writes cs)} = {w. fst w = l \<and>
                    w \<in> surrey_state.writes cs}")
  apply simp
     apply auto[1]
  apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (l, ts') \<or> w \<in> surrey_state.writes cs)} = {w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)} \<union> { (l, ts')}")
     apply simp
  apply(subgoal_tac "{w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)} \<noteq> {}") 
     apply(subgoal_tac "finite {w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)}")
  apply auto[1]
  apply simp 
  apply (metis (mono_tags, lifting) empty_iff mem_Collect_eq)
  using visible_var apply fastforce
  using assms(1,2)
 apply clarsimp
  apply(subgoal_tac "aa = x", simp_all)
    apply(simp add: lib_wfs_def)
    apply(intro conjI allI impI)
    apply(simp add: lastWr_def)
    apply(unfold wfs_def  writes_on_def update_trans_def all_updates_c tst_def var_def, simp)[1]
    apply(unfold wfs_def  writes_on_def update_trans_def all_updates_c tst_def var_def, simp)[1]

    apply(case_tac "x \<noteq> l", case_tac "releasing cs (x, b)", simp_all)
     apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (x, ts') \<or> w \<in> surrey_state.writes cs)} = {w. fst w = l \<and>
                    w \<in> surrey_state.writes cs}")
      apply (simp add: lastWr_def)
  apply(unfold writes_on_def var_def tst_def , simp)[1]
     apply auto[1]
      apply (simp add: lastWr_def)
    apply(unfold writes_on_def var_def tst_def , simp)[1]
     apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (x, ts') \<or> w \<in> surrey_state.writes cs)} = {w. fst w = l \<and>
                    w \<in> surrey_state.writes cs}")
     apply auto[1]
  apply auto[1]
   apply(case_tac "releasing cs (l, b)", simp_all add: lastWr_def)
    apply(unfold writes_on_def var_def tst_def , simp)[1]
    apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (l, ts') \<or> w \<in> surrey_state.writes cs)} = {w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)} \<union> { (l, ts')}")
     apply simp
  apply(subgoal_tac "{w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)} \<noteq> {}") 
     apply(subgoal_tac "finite {w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)}")
  apply auto[1]
     apply simp 
  apply(simp add: visible_writes_def lib_writes_on_def)
  using writes_on_def apply auto[1]
    apply(unfold writes_on_def var_def tst_def , simp)[1]
    apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (l, ts') \<or> w \<in> surrey_state.writes cs)} = {w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)} \<union> { (l, ts')}")
     apply simp
  apply(subgoal_tac "{w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)} \<noteq> {}") 
     apply(subgoal_tac "finite {w. fst w = l \<and>
                   (w \<in> surrey_state.writes cs)}")
  apply auto[1]
     apply simp   
  apply(simp add: visible_writes_def lib_writes_on_def)
  using writes_on_def apply auto[1]
  using visible_var by fastforce


lemma lock_acquire_unsuccessfulib_cvd_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "cvd[lib(x), u] ls"
      and "lock_acquire_step t' x ls cs  ls' cs' False ver"
    shows "cvd[lib(x), u] ls'"
  using assms
  apply(simp add: lock_acquire_step_def lock_acquire_def)
  apply(elim exE)
  by(case_tac "even (lib_value ls (a,b))", simp_all)


lemma lock_acquire_successfulib_cvd:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "cvd[lib(x), u] ls"
      and "lock_acquire_step t' x ls cs  ls' cs' True ver"
    shows "cvd[lib(x), (u+1)] ls'"
   using assms
  apply(simp add: lock_acquire_step_def lock_acquire_def)
   apply(elim exE conjE)
   apply(case_tac "(a, b) \<noteq> lib_lastWr ls a")
   apply(simp add: lib_update_def all_updates_l lib_covered_v_def lib_visible_writes_def lib_writes_on_def lib_lastWr_def)
   apply blast
   apply(case_tac "even (lib_value ls (a, b))", simp_all)
   apply(simp add: lib_update_def all_updates_l lib_covered_v_def)
   apply(simp_all add: lib_writes_on_def lib_lastWr_def var_def tst_def lib_valid_fresh_ts_def)
   apply(subgoal_tac "a = x", simp_all)
   apply(subgoal_tac "finite {w. fst w = x \<and> w \<in> lib_writes ls}")
     apply(subgoal_tac "{w. fst w = x \<and> w \<in> lib_writes ls} \<noteq> {}")
      defer
   apply(simp add: lib_visible_writes_def lib_writes_on_def)
   apply blast
   apply(simp add: lib_wfs_def lib_writes_on_def)
   using var_def apply auto[1]
   apply(simp add: lib_visible_writes_def lib_writes_on_def)
   apply(subgoal_tac "{w. fst w = x \<and>
                      (w = (x, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = x \<and>
                      (w \<in> lib_writes ls)} \<union> {(x, ts')}")
   defer
    apply auto[1]
   apply simp
   apply(intro allI conjI impI, case_tac "lib_releasing ls
                 (x, Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))", simp_all)
      apply(elim conjE)
   apply(subgoal_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) < ts'")
   apply(subgoal_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<in> (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
   
        apply (meson max.strict_order_iff)
   apply(subgoal_tac "finite (snd `{w. fst w = x \<and> w \<in> lib_writes ls})")
   apply(subgoal_tac "(snd `{w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
   apply (meson Max_in)   
   apply force   
       apply blast
   apply(subgoal_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<in> (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
   apply simp
   apply(subgoal_tac "finite (snd `{w. fst w = x \<and> w \<in> lib_writes ls})")
       apply(subgoal_tac "(snd `{w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
   apply auto[1]   
   apply simp   
      apply blast
     apply(simp add: lib_value_def lib_wfs_def lib_writes_on_def lib_visible_writes_def )
   apply(intro conjI impI, elim conjE)
     apply blast
   apply(elim conjE disjE)
     apply(simp add: lib_value_def lib_wfs_def lib_writes_on_def lib_visible_writes_def )
   apply (simp add: max.strict_order_iff)
     apply(simp add: lib_value_def lib_wfs_def lib_writes_on_def lib_visible_writes_def )
     apply(simp add: lib_value_def lib_wfs_def lib_writes_on_def lib_visible_writes_def )
   by auto
    


lemma lock_acquire_cvd_odd_false:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "cvd[lib(x), u] ls"
      and "odd u"
      and "lock_acquire_step t' x ls cs  ls' cs' res ver"
    shows "\<not>res"
  using assms
  apply(simp add: lock_acquire_step_def lib_covered_v_def lock_acquire_def)
  apply(elim conjE exE)
  apply(case_tac "even (lib_value ls (a,b))")
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_value_def)
  by auto


lemma lock_rel_c_obs_intro:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "\<not> [lib(y) \<approx>\<^sub>t' u] ls"
      and "[x =\<^sub>t m] cs"
      and "cvd[lib(y), v] ls"
      and "t \<noteq> t'"
      and "lock_release_step t y ls cs ls' cs'"
    shows "[lib(y) = u]\<lparr>x =\<^sub>t' m\<rparr> ls' cs'"
  using assms
  apply(simp add: lock_release_step_def lib_p_obs_def lib_d_obs_def lib_d_obs_t_def d_obs_def d_obs_t_def)
  apply(elim exE conjE)
  apply(simp add: lock_release_def lib_write_def lib_update_mods_def lib_update_modView_def lib_update_thrView_def)
  apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def lib_visible_writes_def lib_c_obs_def d_obs_def)
  apply safe
    apply(simp add: lib_releasing_def)
   apply(simp add: lastWr_def value_def lib_value_def)
   apply(unfold writes_on_def)
   apply blast
    apply(simp add: lib_releasing_def lib_value_def)  
  by blast


lemma lib_p_obs_read:
  assumes "wfs cs"
and "lib_wfs ls cs"
and "lib_read_step t x b ls cs ls' cs' v"
shows "[lib(x) \<approx>\<^sub>t v] ls'"
  using assms
  apply(simp add: lib_read_step_def lib_read_def lib_p_obs_def)
  apply (elim exE conjE)
  apply(case_tac "lib_syncing ls (a, ba) b")
   defer
  apply(rule_tac x = a in exI)
   apply(rule_tac x = ba in exI)
  apply(simp add: lib_visible_writes_def lib_writes_on_def)
   apply(simp add: lib_update_thrView_def update_thrView_def lib_value_def lib_visible_writes_def)
  apply auto[1]
  apply(subgoal_tac "a = x")
   apply simp
  apply(simp add: lib_visible_writes_def)
     apply(rule_tac x = a in exI)
   apply(rule_tac x = ba in exI)
   apply simp
   apply (intro conjI)
     apply (simp add: lib_update_thrView_def lib_writes_on_def)
    defer
    apply (simp add: lib_update_thrView_def lib_value_def)  
  apply (simp add: lib_visible_writes_def lib_writes_on_def)
  apply(elim conjE)
  apply(simp add: lib_update_thrView_def lib_wfs_def lib_writes_on_def)
  apply(elim conjE)
  apply(simp add: ts_oride_def)
  done

lemma lib_p_obs_read_prestate:
  assumes "wfs cs"
and "lib_wfs ls cs"
and "lib_read_step t x b ls cs ls' cs' v"
and "[lib(x) \<approx>\<^sub>t v] ls'"
shows "[lib(x) \<approx>\<^sub>t v] ls"
  using assms
  using lib_p_obs_def lib_read_step_def by blast


lemma ts_ge_last_is_last: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> (x, b) \<in> lib_writes ls \<Longrightarrow>
      tst (lib_lastWr ls x) \<le> b \<Longrightarrow> (x,b) = lib_lastWr ls x"
  apply(simp add: lib_writes_on_def lib_lastWr_def tst_def lib_wfs_def)
  apply(subgoal_tac "{w. var w = x \<and> w \<in> lib_writes ls} \<noteq> {}") 
   apply(subgoal_tac "finite {w. var w = x \<and> w \<in> lib_writes ls}")
  apply (metis (mono_tags, lifting) Max.coboundedI antisym finite_imageI image_iff mem_Collect_eq snd_eqD)
  apply blast
  by blast

lemma lock_acqure_lib_wfs_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lock_acquire_step t x ls cs  ls' cs' res ver"
    shows "lib_wfs ls' cs'"
  using assms
  apply(simp add: lock_acquire_step_def)
  apply(elim exE conjE)
  apply(simp add: lock_acquire_def)
  apply(case_tac "even (lib_value ls (a, b))")
  apply(simp add: lib_update_def all_updates_l)
  apply(case_tac "lib_releasing ls (a, b)")
   apply(simp add: lib_wfs_def lib_writes_on_def)
   apply(intro allI conjI impI)
  apply(simp add: var_def ts_oride_def)
                 apply (simp add: ts_oride_def)
  apply(unfold writes_on_def var_def wfs_def ts_oride_def, simp)[1]
  apply(unfold writes_on_def var_def wfs_def ts_oride_def, simp)[1]
  apply(simp add: var_def ts_oride_def)
             apply (simp add: ts_oride_def)
  defer
  apply (metis (no_types, lifting) lib_visible_writes_def lib_writes_on_def mem_Collect_eq)
  
           apply blast
          apply(simp add: lib_valid_fresh_ts_def ts_oride_def)
          apply(intro impI)
          apply(subgoal_tac "lib_modView ls (a, b) LVARS a = (a,b)")
  apply(simp add: tst_def)
  apply (metis (no_types, lifting) lib_visible_writes_def lib_writes_on_def mem_Collect_eq)
          apply(simp add: lib_valid_fresh_ts_def ts_oride_def)
          apply(intro impI)
          apply(subgoal_tac "lib_modView ls (a, b) LVARS a = (a,b)")
  apply(simp add: tst_def)
  apply (metis (no_types, lifting) lib_visible_writes_def lib_writes_on_def mem_Collect_eq)
        apply blast
       apply(simp add: lib_lastWr_def lib_writes_on_def)
       apply(intro impI)
       apply(subgoal_tac "ts'>b")
  apply(subgoal_tac "ts' \<in> tst ` {w. var w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)}")
         apply(subgoal_tac "finite (tst ` {w. var w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)})")
  apply(simp add: var_def tst_def)
  using Max_less_iff not_max apply blast
         apply (simp add: finite_lib_writes)
        apply(simp add: tst_def var_def)
  apply(subgoal_tac " (a, ts')\<in>{w. fst w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)}")
  apply (simp add: image_iff)
        apply auto[1]
       apply(simp add: lib_valid_fresh_ts_def)
      apply(simp add: lib_lastWr_def lib_writes_on_def)
      apply(case_tac "xa \<noteq> a", simp_all)
  apply(subgoal_tac "{w. var w = xa \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)} = {w. var w = xa \<and> w \<in> lib_writes ls}")
        apply simp
  apply(simp add: var_def)
       apply auto[1]
      defer
      apply(simp add: tst_def lastWr_def ts_oride_def var_def)
      apply(unfold writes_on_def var_def wfs_def, simp)[1] 
     apply(simp add: tst_def lastWr_def ts_oride_def var_def)
     apply(unfold writes_on_def var_def wfs_def, simp)[1]
  apply(simp add: lib_wfs_def lib_writes_on_def)
    apply(intro conjI impI allI)
         defer
  apply(simp add: lib_visible_writes_def)
  using lib_writes_on_def apply auto[1]
        apply blast
       apply(simp add: lib_lastWr_def lib_writes_on_def)
       apply(intro impI)
       apply(simp add: tst_def var_def lib_visible_writes_def lib_writes_on_def)
  defer
       apply(simp add: lib_lastWr_def lib_writes_on_def)
       apply(simp add: tst_def var_def lib_visible_writes_def lib_writes_on_def)
       defer
  apply(unfold wfs_def writes_on_def, simp)[1]
       apply (meson assms(1) last_write_max wfs_def)
      defer
      apply(case_tac "lib_lastWr ls a = (a,b)")
  apply(subgoal_tac "b = Max (tst ` {w. var w = a \<and>  w \<in> lib_writes ls})", simp_all)
        apply(subgoal_tac "ts' > b", simp_all)
         apply(subgoal_tac "ts'= Max (tst ` {w. var w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)})", simp_all)
  apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
          apply blast
  apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
        apply(subgoal_tac "ts' > Max (tst ` {w. var w = a \<and>  w \<in> lib_writes ls})", simp_all)
  apply(subgoal_tac " {w. var w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)} =  {w. var w = a \<and> ( w \<in> lib_writes ls)} \<union> {(a, ts')}")
          apply(subgoal_tac " finite {w. var w = a \<and> ( w \<in> lib_writes ls)}")
          apply(subgoal_tac "{w. var w = a \<and> ( w \<in> lib_writes ls)} \<noteq> {}")
          apply simp
  apply (metis (no_types, lifting) lib_visible_writes_def lib_writes_on_def max.strict_order_iff mem_Collect_eq)
  apply blast
  apply blast
  apply(simp add: var_def lib_valid_fresh_ts_def lib_writes_on_def)
  apply auto[1]
  apply(simp add: var_def lib_valid_fresh_ts_def lib_writes_on_def)
       apply (simp add: lib_lastWr_def lib_writes_on_def)
      apply(subgoal_tac "lib_lastWr ls a \<in> lib_writes_on ls a")
      apply(subgoal_tac "b < tst (lib_lastWr ls a)")
      apply(subgoal_tac "ts' < tst (lib_lastWr ls a)")
         apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
  apply(subgoal_tac "Max (tst ` {w. var w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)})
= Max (tst ` {w. var w = a \<and>  w \<in> lib_writes ls})")
          apply simp
  apply(subgoal_tac " {w. var w = a \<and> (w = (a, ts') \<or> w \<in> lib_writes ls)} =  {w. var w = a \<and> ( w \<in> lib_writes ls)} \<union> {(a, ts')}")
          apply(subgoal_tac " finite {w. var w = a \<and> ( w \<in> lib_writes ls)}")
           apply(subgoal_tac "{w. var w = a \<and> ( w \<in> lib_writes ls)} \<noteq> {}")
apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)
apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)  
  apply blast
  apply blast
apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)  
  using Collect_cong apply auto[1]
        apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def lib_valid_fresh_ts_def)
       apply (simp add: var_def tst_def lib_visible_writes_def  lib_lastWr_def lib_writes_on_def lib_valid_fresh_ts_def)

       apply(elim conjE, simp add: lib_value_def)
  apply(erule_tac x = "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})" in allE, simp)
  apply(subgoal_tac "finite {w. fst w = x \<and> w \<in> lib_writes ls}")
  apply(subgoal_tac "{w. fst w = x \<and> w \<in> lib_writes ls} \<noteq> {}")
  apply(subgoal_tac "b \<in> snd `{w. fst w = x \<and> w \<in> lib_writes ls}")
  apply(subgoal_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<in> snd `{w. fst w = x \<and> w \<in> lib_writes ls}")
  apply simp
           apply (simp add: member_less_max)
  using Max_in apply blast
  
  apply (simp add: image_iff)
  apply blast

       apply blast
      apply(simp add: lib_lastWr_def lib_writes_on_def)
      apply(simp add: var_def tst_def lib_visible_writes_def lib_writes_on_def)
      apply(elim conjE)
  apply(subgoal_tac "finite( snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
  apply(subgoal_tac "snd ` {w. fst w = x \<and> w \<in> lib_writes ls} \<noteq> {}")
        defer  
  apply blast
       apply blast
  apply(case_tac "xa = a", simp_all)
  apply (simp add: finite_lib_writes)
      apply (simp add: finite_lib_writes_2)
     apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
     apply(elim conjE)
      apply(case_tac "lib_lastWr ls x = (x,b)")
  apply(subgoal_tac "b = Max (tst ` {w. var w = x \<and>  w \<in> lib_writes ls})", simp_all)
        apply(subgoal_tac "ts' > b")
       apply(subgoal_tac "ts'= Max (tst ` {w. var w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})", simp_all)
  
  using tst_def var_def apply force

        apply(subgoal_tac "ts' > Max (tst ` {w. var w = x \<and>  w \<in> lib_writes ls})")
  apply(subgoal_tac " {w. var w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =  {w. var w = x \<and> ( w \<in> lib_writes ls)} \<union> {(x, ts')}")
          apply(subgoal_tac " finite {w. var w = x \<and> ( w \<in> lib_writes ls)}")
          apply(subgoal_tac "{w. var w = x \<and> ( w \<in> lib_writes ls)} \<noteq> {}")
          apply simp
          apply (metis (no_types, lifting) max.strict_order_iff )
  apply auto[1]
  using var_def apply auto[1]
       apply(simp add: var_def tst_def)
  apply auto[1]
      apply(simp add: var_def tst_def)
  apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
      apply(subgoal_tac "lib_lastWr ls x \<in> lib_writes_on ls x")
      apply(subgoal_tac "b < tst (lib_lastWr ls x)")
      apply(subgoal_tac "ts' < tst (lib_lastWr ls x)")
         apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
  apply(subgoal_tac "Max (tst ` {w. var w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})
= Max (tst ` {w. var w = x \<and>  w \<in> lib_writes ls})")
          apply simp
  apply(subgoal_tac " {w. var w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =  {w. var w = x \<and> ( w \<in> lib_writes ls)} \<union> {(x, ts')}")
          apply(subgoal_tac " finite {w. var w = x \<and> ( w \<in> lib_writes ls)}")
           apply(subgoal_tac "{w. var w = x \<and> ( w \<in> lib_writes ls)} \<noteq> {}")
apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)
apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)  
           apply blast       
  apply(simp add: var_def) apply auto[1]
  apply(subgoal_tac " {w. var w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =  {w. var w = x \<and> ( w \<in> lib_writes ls)} \<union> {(x, ts')}")
          apply(subgoal_tac " finite {w. var w = x \<and> ( w \<in> lib_writes ls)}")
          apply(subgoal_tac "{w. var w = x \<and> ( w \<in> lib_writes ls)} \<noteq> {}")
apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)  
          apply blast+
  apply (simp add: var_def)
apply (simp add: var_def tst_def )  
        apply auto[1]
apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)  

      apply(simp add:  tst_def lib_lastWr_def lib_writes_on_def var_def)
          apply(subgoal_tac " finite {w. fst w = x \<and> ( w \<in> lib_writes ls)}")
          apply(subgoal_tac "{w. fst w = x \<and> ( w \<in> lib_writes ls)} \<noteq> {}")
  apply (simp add: image_iff member_less_max)
       apply blast+
     apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
  apply(subgoal_tac "finite ( (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))")
      apply(subgoal_tac " (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
       defer
       apply blast+

     apply(case_tac "xa = x")
      apply(elim conjE, simp)
  apply(subgoal_tac "finite ((snd ` {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)}))")
  apply(subgoal_tac "((snd ` {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})) \<noteq> {}")
    apply(subgoal_tac " {w. var w = x \<and>  (w = (x, ts') \<or> w \<in> lib_writes ls)} =  {w. var w = x \<and> ( w \<in> lib_writes ls)} \<union> {(x, ts')}")
      apply(case_tac "lib_lastWr ls x = (x, b)", simp_all)
  apply(case_tac "ts' = Max (snd ` {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})", simp_all)
  apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
           apply blast
          apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
          apply(case_tac "ts' < Max (snd ` {w. fst w = x \<and>  w \<in> lib_writes ls})")
  apply(simp add: lib_lastWr_def lib_writes_on_def var_def tst_def)
          apply (simp add: var_def tst_def lib_lastWr_def lib_writes_on_def)
apply(subgoal_tac "ts' > Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})", simp) 
  apply(subgoal_tac "ts' = Max (insert ts' (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))")
              apply linarith
  using max_of_union [where s = "(snd ` {w. fst w = x \<and> w \<in> lib_writes ls})"]
  apply simp
  apply (metis (no_types, lifting) Max_insert Max_singleton finite_imageI)  
          apply blast+
  apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
  apply(subgoal_tac "Max (insert ts' (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})) = Max  (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
          apply simp
  apply(subgoal_tac "ts' <  Max  (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
  apply(subgoal_tac "finite ( (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))")
  apply(subgoal_tac " (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")  
  using member_less_max apply auto[1]
           apply blast+
         apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
         apply(elim conjE)
         apply(erule_tac x = "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})" in allE)
         apply simp
         apply(subgoal_tac " (x, Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})) \<in> lib_writes ls")
         apply(subgoal_tac " b < Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
   apply(subgoal_tac "finite ( (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))")
            apply(subgoal_tac " (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
             apply blast
  using image_is_empty apply blast

           apply blast
   apply(subgoal_tac "b\<in> (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
   apply(subgoal_tac "finite ( (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))")
            apply(subgoal_tac " (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")

  apply (simp add: member_less_max)

  apply blast+
  apply(subgoal_tac "(x,b)\<in> {w. fst w = x \<and> w \<in> lib_writes ls} ")
  apply (simp add: image_iff)
  
          apply simp
   apply(subgoal_tac "finite ( (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))")
            apply(subgoal_tac " (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
  apply(subgoal_tac "(x, Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))\<in>{w. fst w = x \<and> w \<in> lib_writes ls}")
            apply blast
   apply(subgoal_tac "finite ( ( {w. fst w = x \<and> w \<in> lib_writes ls}))")
            apply(subgoal_tac " ( {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
  apply(subgoal_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})\<in>snd ` {w. fst w = x \<and> w \<in> lib_writes ls}")
              apply (simp add: image_iff)
   apply(subgoal_tac "finite ( (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))")
            apply(subgoal_tac " (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
  apply simp  
              apply blast+ 
        apply(simp add: var_def tst_def lib_valid_fresh_ts_def lib_writes_on_def)
  apply auto[1]
       apply blast
  apply auto[1]
        apply(simp add: var_def tst_def lib_valid_fresh_ts_def lib_writes_on_def)
      defer
  apply(subgoal_tac "{w. fst w = xa \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = xa \<and> (w \<in> lib_writes ls)}")
  apply simp
      apply auto[1]
  apply(case_tac "xa = a")
  apply (simp add: finite_lib_writes) 
     apply (simp add: finite_lib_writes_2)
  defer
    defer
    apply(subgoal_tac "finite (snd `{w. fst w = x \<and> (w \<in> lib_writes ls)})")
  apply(case_tac "(x, ts')\<in>{w. fst w = x \<and> (w \<in> lib_writes ls)}")
      apply blast
      apply(subgoal_tac " {w. var w = x \<and>  (w = (x, ts') \<or> w \<in> lib_writes ls)} =  {w. var w = x \<and> ( w \<in> lib_writes ls)} \<union> {(x, ts')}")
  apply simp
  using var_def apply auto[1]
apply auto[1]
    apply blast
  apply(subgoal_tac "(x, Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls}))\<in> {w. fst w = x \<and> w \<in> lib_writes ls}")
    apply blast
   apply(subgoal_tac "finite ( snd`{w. fst w = x \<and> w \<in> lib_writes ls})")
  apply(subgoal_tac "snd` {w. fst w = x \<and> w \<in> lib_writes ls}\<noteq>{}")
  defer
  apply blast+
   apply(subgoal_tac "finite ( snd`{w. fst w = x \<and> w \<in> lib_writes ls})")
  apply(subgoal_tac "snd` {w. fst w = x \<and> w \<in> lib_writes ls}\<noteq>{}")
  defer
     apply blast+
   defer
  proof -
    fix a :: nat and b :: rat and ts' :: rat and aa :: nat and ba :: rat and xa :: nat
    assume a1: "finite (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})"
    assume a2: "snd ` {w. fst w = x \<and> w \<in> lib_writes ls} \<noteq> {}"
    obtain pp :: "(nat \<times> rat) set \<Rightarrow> (nat \<times> rat \<Rightarrow> rat) \<Rightarrow> rat \<Rightarrow> nat \<times> rat" where
      "\<forall>x0 x1 x2. (\<exists>v3. x2 = x1 v3 \<and> v3 \<in> x0) = (x2 = x1 (pp x0 x1 x2) \<and> pp x0 x1 x2 \<in> x0)"
      by moura
    then have f3: "Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls}) = snd (pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls}))) \<and> pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls})) \<in> {p. fst p = x \<and> p \<in> lib_writes ls}"
      using a2 a1 by (meson Max_in imageE)
    then have "fst (pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls}))) = x \<and> pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls})) \<in> lib_writes ls"
      by blast
    then show "(x, Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls})) \<in> lib_writes ls"
      using f3 by (metis (no_types) prod.collapse)
  next
    fix a :: nat and b :: rat and ts' :: rat and aa :: nat and ba :: rat and xa :: nat
    assume a1: "finite (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})"
    assume a2: "snd ` {w. fst w = x \<and> w \<in> lib_writes ls} \<noteq> {}"
    obtain pp :: "(nat \<times> rat) set \<Rightarrow> (nat \<times> rat \<Rightarrow> rat) \<Rightarrow> rat \<Rightarrow> nat \<times> rat" where
      "\<forall>x0 x1 x2. (\<exists>v3. x2 = x1 v3 \<and> v3 \<in> x0) = (x2 = x1 (pp x0 x1 x2) \<and> pp x0 x1 x2 \<in> x0)"
  by moura
  then have f3: "Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls}) = snd (pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls}))) \<and> pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls})) \<in> {p. fst p = x \<and> p \<in> lib_writes ls}"
  using a2 a1 by (meson Max_in imageE)
  then have "fst (pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls}))) = x \<and> pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls})) \<in> lib_writes ls"
  by blast
  then have "(x, Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls})) = pp {p. fst p = x \<and> p \<in> lib_writes ls} snd (Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls}))"
    using f3 by (metis (no_types) prod.collapse)
    then show "(x, Max (snd ` {p. fst p = x \<and> p \<in> lib_writes ls})) \<in> {p. fst p = x \<and> p \<in> lib_writes ls}"
      using f3 by presburger
  qed







lemma lock_acquire_successful_p_obs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[lib(x) =\<^sub>t v] ls"
      and "\<not>[lib(x) \<approx>\<^sub>t' u] ls"
      and "u \<ge> v + 2 "
      and "lock_acquire_step t x ls cs  ls' cs' True ver"
    shows "\<not>[lib(x) \<approx>\<^sub>t' u] ls'"
  using assms
  apply(subgoal_tac "[lib(x) =\<^sub>t (v+1)] ls'")
   defer 
  using lock_acqure_successful_pres_d_obs apply blast
  apply (case_tac "t = t'", simp_all)
  using d_obs_vw [where ls = ls' and t = t and x = x and u = "(Suc v)" and cs = cs'] 
  apply simp
    apply(simp add: lib_d_obs_t_def lib_d_obs_def lib_p_obs_def)
   apply(intro allI impI, elim conjE)
  apply(case_tac "(a, b) = lib_lastWr ls' x")
    apply simp
  using lock_acqure_lib_wfs_pres lock_acqure_wfs_pres apply blast
  apply(simp add: lock_acquire_step_def lock_acquire_def)
  apply(elim conjE exE)
  apply(case_tac "even (lib_value ls (a, b))")
  apply(simp add: lib_update_def all_updates_l)
  apply(case_tac "lib_releasing ls (a, b)", simp_all)
   apply(simp add: lib_p_obs_def lib_visible_writes_def lib_writes_on_def)
  apply(simp add: lib_value_def lib_d_obs_t_def lib_d_obs_def)
   apply(intro  impI)
  apply(subgoal_tac "(x, b) = lib_lastWr ls x")
    apply simp
   apply(elim conjE, simp)
  using ts_ge_last_is_last  apply blast
   apply(simp add: lib_p_obs_def lib_visible_writes_def lib_writes_on_def)
  apply(simp add: lib_value_def lib_d_obs_t_def lib_d_obs_def)
   apply(intro  impI)
  apply(subgoal_tac "(x, b) = lib_lastWr ls x")
    apply simp
   apply(elim conjE, simp)
  using ts_ge_last_is_last  by blast


(****************Covered Lemmas*********************)

lemma cvd_vw_val:  "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> cvd[lib(x), v] ls \<Longrightarrow> w \<in> lib_visible_writes ls t x \<Longrightarrow>
       w \<notin> lib_covered ls \<Longrightarrow> lib_value ls w = v"
  apply(simp add: lib_visible_writes_def lib_value_def)
  by (metis lib_covered_v_def lib_value_def)

lemma write_sets_eq: "finite ({w. fst w = x \<and>  w \<in> s}) \<Longrightarrow>
  (x, ts')\<notin>{w. fst w = x \<and>  w \<in> s}  \<Longrightarrow> 
  {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> s)} = {w. fst w = x \<and> w \<in> s} \<union> {(x, ts')}"
  apply(case_tac "{w. fst w = x \<and>  w \<in> s} = {}", simp)
   apply auto[1]
  by auto[1]

lemma finite_set_union_finite: "finite ({w. fst w = x \<and>  w \<in> s}) \<Longrightarrow>
  finite {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> s)}"
  apply(subgoal_tac "{w. fst w = x \<and> (w = (x, ts') \<or> w \<in> s)} = {w. fst w = x \<and> w \<in> s} \<union> {(x, ts')}")
  using write_sets_eq
   apply simp
  apply(case_tac " (x, ts')\<notin>{w. fst w = x \<and>  w \<in> s}")
  apply (simp add: write_sets_eq)
  by blast

lemma "finite s \<Longrightarrow> m = Max s \<Longrightarrow> ts' > m \<Longrightarrow> Max( s \<union> {ts'}) = ts'"
  by (metis Max_insert Max_singleton Un_empty_right Un_insert_right max.strict_order_iff)

lemma lib_cvd_update_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "cvd[lib(x), v] ls"
      and "ls cs RMW[lib(x), v, v']\<^sub>t ls' cs'"
    shows "cvd[lib(x), v'] ls'"
  using assms
  apply(simp add: lib_update_step_def lib_update_def all_updates_l lib_covered_v_def )
  apply(elim conjE exE)
  apply(erule_tac x = a in allE)
  apply(erule_tac x = b in allE)
  apply(subgoal_tac "(a, b) \<in> lib_writes_on ls x") defer
  using lib_visible_writes_def apply blast
  apply simp
  apply(case_tac "lib_releasing ls (lib_lastWr ls x)", simp_all)
   apply(intro allI impI conjI, elim conjE)
    apply(simp add: lib_writes_on_def lib_lastWr_def)
  apply(simp add: lib_valid_fresh_ts_def lib_visible_writes_def lib_writes_on_def)
    apply(elim conjE disjE, simp)
     apply(simp add: var_def tst_def)
     apply(subgoal_tac "finite({w. fst w = x \<and> (w \<in> lib_writes ls)})")
     apply(subgoal_tac "finite({w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})")
  apply(subgoal_tac " {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =  ({w. fst w = x \<and> (w \<in> lib_writes ls)}) \<union> {(x,ts')}", simp)
      apply(subgoal_tac "ts'>b")
  apply (smt Max.coboundedI Max_insert2 dual_order.strict_trans finite_imageI less_eq_rat_def)
           apply linarith
  using finite_set_union_finite 
  apply auto[1]
      apply (simp add: finite_set_union_finite)
     apply(simp add: lib_wfs_def lib_writes_on_def var_def tst_def)
    apply(simp add: var_def tst_def)
  using assms(3) 
    apply(simp add: lib_covered_v_def)  
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
    apply(erule_tac x = "ba" in allE)
    apply(simp add: lib_writes_on_def lib_lastWr_def)
  apply (simp add: tst_def var_def)
   apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def)
  apply safe
  using assms(3) 
    apply(simp add: lib_covered_v_def)  
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
    apply(erule_tac x = "ba" in allE)
    apply(simp add: lib_writes_on_def lib_lastWr_def)
   apply (simp add: tst_def var_def lib_lastWr_def lib_writes_on_def lib_value_def lib_visible_writes_def)
  using assms(3) 
    apply(simp add: lib_covered_v_def)  
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
   apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def)
  apply(elim conjE disjE)
     apply(simp add: var_def tst_def)
     apply(subgoal_tac "finite({w. fst w = x \<and> (w \<in> lib_writes ls)})")
     apply(subgoal_tac "finite({w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})")
  apply(subgoal_tac " {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =  ({w. fst w = x \<and> (w \<in> lib_writes ls)}) \<union> {(x,ts')}", simp)
      apply(subgoal_tac "ts'>b")
  apply (smt Max.coboundedI Max_insert2 dual_order.strict_trans finite_imageI less_eq_rat_def)
           apply linarith
  using finite_set_union_finite 
  apply auto[1]
      apply (simp add: finite_set_union_finite)
  apply(simp add: lib_wfs_def lib_writes_on_def var_def tst_def)
  using tst_def var_def apply auto[1]
   apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def)
     apply(simp add: var_def tst_def)
  using assms(3) 
    apply(simp add: lib_covered_v_def) 
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
  apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def)
  using tst_def var_def by auto


lemma f_a_i_cvd_pres:
  assumes "wfs (cs::surrey_state)"
      and "lib_wfs ls cs"
      and "cvd[lib(x), v] ls"
      and "lib_fetch_and_inc_step t x ls cs  ls' cs' res"
    shows "cvd[lib(x), (v+1)] ls'"
  using assms
  apply(simp add: lib_update_step_def lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_covered_v_def )
  apply(elim conjE exE)
  apply(erule_tac x = a in allE)
  apply(erule_tac x = b in allE)
  apply(subgoal_tac "(a, b) \<in> lib_writes_on ls x") defer
  using lib_visible_writes_def apply blast
  apply simp
  apply(case_tac "lib_releasing ls (lib_lastWr ls x)", simp_all)
   apply(intro allI impI conjI, elim conjE)
    apply(simp add: lib_writes_on_def lib_lastWr_def)
  apply(simp add: lib_valid_fresh_ts_def lib_visible_writes_def lib_writes_on_def)
    apply(elim conjE disjE, simp)
     apply(simp add: var_def tst_def)
     apply(subgoal_tac "finite({w. fst w = x \<and> (w \<in> lib_writes ls)})")
     apply(subgoal_tac "finite({w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})")
  apply(subgoal_tac " {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =  ({w. fst w = x \<and> (w \<in> lib_writes ls)}) \<union> {(x,ts')}", simp)
      apply(subgoal_tac "ts'>b")
  apply (smt Max.coboundedI Max_insert2 dual_order.strict_trans finite_imageI less_eq_rat_def)
           apply linarith
  using finite_set_union_finite 
  apply auto[1]
      apply (simp add: finite_set_union_finite)
     apply(simp add: lib_wfs_def lib_writes_on_def var_def tst_def)
    apply(simp add: var_def tst_def)
  using assms(3) 
    apply(simp add: lib_covered_v_def)  
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
    apply(erule_tac x = "ba" in allE)
    apply(simp add: lib_writes_on_def lib_lastWr_def)
  apply (simp add: tst_def var_def)
   apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def)
  apply safe
  using assms(3) 
    apply(simp add: lib_covered_v_def)  
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
    apply(erule_tac x = "ba" in allE)
    apply(simp add: lib_writes_on_def lib_lastWr_def)
   apply (simp add: tst_def var_def lib_lastWr_def lib_writes_on_def lib_value_def lib_visible_writes_def)
  using assms(3) 
    apply(simp add: lib_covered_v_def)  
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
   apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def)
  apply(elim conjE disjE)
     apply(simp add: var_def tst_def)
     apply(subgoal_tac "finite({w. fst w = x \<and> (w \<in> lib_writes ls)})")
     apply(subgoal_tac "finite({w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)})")
  apply(subgoal_tac " {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes ls)} =  ({w. fst w = x \<and> (w \<in> lib_writes ls)}) \<union> {(x,ts')}", simp)
      apply(subgoal_tac "ts'>b")
  apply (smt Max.coboundedI Max_insert2 dual_order.strict_trans finite_imageI less_eq_rat_def)
           apply linarith
  using finite_set_union_finite 
  apply auto[1]
      apply (simp add: finite_set_union_finite)
  apply(simp add: lib_wfs_def lib_writes_on_def var_def tst_def)
  using tst_def var_def apply auto[1]
   apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def)
     apply(simp add: var_def tst_def)
  using assms(3) 
    apply(simp add: lib_covered_v_def) 
  apply(erule_tac x = "x" in allE)
  apply(erule_tac x = "ba" in allE)
  apply(simp add: lib_writes_on_def lib_lastWr_def lib_value_def lib_valid_fresh_ts_def)
  using tst_def var_def by auto

lemma lib_read_cvd_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "cvd[lib(x), v] ls"
      and "lib_read_step t y b ls cs ls' cs' u"
    shows "cvd[lib(x), v] ls'"
  using assms
  apply(simp add: lib_covered_v_def lib_read_step_def lib_read_def all_updates_l)
  apply(elim conjE exE, intro conjI impI allI, simp)
  apply(simp add: lib_writes_on_def lib_value_def lib_lastWr_def)
  apply blast
  apply(simp add: lib_writes_on_def lib_value_def lib_lastWr_def)
  by blast  

lemma lib_cvd_exist_write: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> cvd[lib(x), v] ls \<Longrightarrow> 
    \<exists> w . w\<in>lib_writes_on ls x \<and> lib_value ls w = v"
  apply(simp add: lib_covered_v_def)
  apply(subgoal_tac "\<exists>a b . lib_lastWr ls x = (a,b)")
  defer
   apply (metis surj_pair)
  apply(elim exE)
  apply(erule_tac x = a in allE)
  apply(erule_tac x = b in allE)
  apply(case_tac "(a,b) \<in>lib_covered ls")
   apply(simp add: lib_wfs_def)
  apply metis
  apply simp
  apply(subgoal_tac "(a, b) \<in> lib_writes_on ls x")
   apply auto[1]
  apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def lib_wfs_def)
  apply(elim conjE)
 apply(subgoal_tac " b \<in> tst ` {w. var w = x \<and> w \<in> lib_writes ls}") 
   apply (simp add: image_iff)
  apply(simp add: var_def tst_def)
  apply(subgoal_tac "finite (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})")
  apply(subgoal_tac " (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) \<noteq> {}")
  using eq_Max_iff apply blast
  by blast+


lemma lib_cvd_exist_last_write: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> cvd[lib(x), v] ls \<Longrightarrow> 
    \<exists> w . w = lib_lastWr ls x \<and> lib_value ls w = v"
  apply(simp add: lib_covered_v_def )
  apply(subgoal_tac "\<exists> a b . (a,b) = lib_lastWr ls x")
   apply(elim exE conjE)
  apply(subgoal_tac "(a, b) \<in> lib_writes_on ls x \<and>
                 (a, b) \<notin> lib_covered ls")
    apply simp
   apply(simp add: lib_wfs_def lib_lastWr_def lib_writes_on_def tst_def var_def)
  apply(subgoal_tac "finite (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
  apply(subgoal_tac "(snd ` {w. fst w = x \<and> w \<in> lib_writes ls} \<noteq> {})")
  apply (smt Max_in image_iff mem_Collect_eq prod.collapse)
  apply blast
  apply blast 
  by (metis surj_pair)


lemma lib_last_in_visible_writes : "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> lib_lastWr ls x \<in> lib_visible_writes ls t x"
  apply(simp add: lib_lastWr_def lib_visible_writes_def lib_wfs_def lib_writes_on_def  var_def tst_def)
  apply(subgoal_tac "finite (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
   apply(subgoal_tac "(snd ` {w. fst w = x \<and> w \<in> lib_writes ls} \<noteq> {})")
  apply (smt Max_in image_iff mem_Collect_eq prod.collapse)
  apply blast
  by blast 

lemma lib_cvd_exist_visible_write:
  assumes "wfs cs"
and " lib_wfs ls cs"
and " cvd[lib(x), v] ls"
shows"\<exists> w . w\<in>lib_visible_writes ls t x \<and> lib_value ls w = v"
  using assms
  apply(simp add: lib_covered_v_def)
  apply(subgoal_tac "\<exists>a b . lib_lastWr ls x = (a,b)")
  defer
   apply (metis surj_pair)
  apply(elim exE)
  apply(erule_tac x = a in allE)
  apply(erule_tac x = b in allE)
  apply(case_tac "(a,b) \<in>lib_covered ls")
   apply(simp add: lib_wfs_def)
  apply metis
  apply simp
  apply(subgoal_tac "(a, b) \<in> lib_writes_on ls x")
   apply auto[1]
  apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def lib_wfs_def)
  apply(elim conjE)
 apply(subgoal_tac " b \<in> tst ` {w. var w = x \<and> w \<in> lib_writes ls}") 
    apply (simp add: image_iff)
  apply(simp add: lib_visible_writes_def)
  apply(simp add: var_def tst_def)
  apply(subgoal_tac "finite (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})")
     apply(subgoal_tac " (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) \<noteq> {}")
      apply(subgoal_tac "\<exists> w . w = lib_lastWr ls x \<and> lib_value ls w = v", elim exE)
  apply(simp add: lib_lastWr_def)
  apply (metis (mono_tags, lifting) Collect_cong Max_ge finite_imageI image_eqI lib_writes_on_def mem_Collect_eq var_def)
  using  lib_cvd_exist_last_write  
  using assms(2) assms(3) apply fastforce
  using eq_Max_iff apply blast
  apply blast
  apply (metis (mono_tags, lifting) mem_Collect_eq rev_image_eqI snd_conv tst_def var_def)
  apply(simp add: lib_lastWr_def lib_writes_on_def)
  apply(subgoal_tac "finite (snd ` {w. fst w = a \<and> w \<in> lib_writes ls})")
   apply(subgoal_tac " (snd ` {w. fst w = a \<and> w \<in> lib_writes ls}) \<noteq> {}")
  apply(subgoal_tac "b\<in>(snd ` {w. var w = x \<and> w \<in> lib_writes ls})")
  apply (simp add: image_iff)
    apply (metis (full_types)  Max_in tst_def var_def)  
  apply (metis empty_iff empty_is_image lib_covered_v_def lib_cvd_exist_write lib_writes_on_def var_def)
  by(simp add: lib_wfs_def var_def tst_def lib_writes_on_def)
  
lemma lib_enc_exist_visible_write:
  assumes "wfs cs"
and " lib_wfs ls cs"
and "en[lib(x), v]\<^sub>t ls"
shows"\<exists> w . w\<in>lib_writes_on ls x \<and> lib_value ls w = v"
  using assms
  apply(simp add: lib_covered_v_def lib_enc_def lib_enc_t_def)
  apply(subgoal_tac "\<exists>a b . lib_lastWr ls x = (a,b)")
  defer
   apply (metis surj_pair)
  apply(elim exE)
  by auto

(****************HELPER LEMMAS**********************)


lemma ts_eq_lastWr: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> (x, ts) \<in> lib_writes_on ls x \<Longrightarrow> tst (lib_lastWr ls x) \<le> ts \<Longrightarrow> ts = tst (lib_lastWr ls x)"
  apply(simp add: lib_lastWr_def lib_writes_on_def lib_value_def lib_wfs_def)
  apply(subgoal_tac "ts\<in> (tst ` {w. var w = x \<and> w \<in> lib_writes ls})")
   defer
  apply(simp add: var_def tst_def image_iff)
  by (meson Max_ge antisym finite_imageI)  



lemma exists_a_fresh_element: "finite s \<Longrightarrow> s \<noteq> {} \<Longrightarrow> (a::rat) \<in> s \<Longrightarrow> \<exists>b . b > a \<and> (\<forall> c . c\<in>s \<and> c > a \<longrightarrow> b < c)"
  apply(case_tac "a = Max s")  
   apply (meson Max_gr_iff gt_ex)
  apply(case_tac "s = {a}")
   apply simp
  apply(subgoal_tac "\<exists> e1 . e1\<in>s \<and> e1>a \<and> \<not>(\<exists> e2. e2\<in>s \<and> e2>a \<and> e2<e1)")
  using dense apply auto[1]
   apply (metis antisym_conv3 dense less_trans)
  apply(case_tac "{e .e\<in>s \<and> e>a \<and> e<Max s} = {}")
   apply (metis (no_types, lifting) Max_gr_iff Max_in empty_Collect_eq less_le neqE)
  apply(rule_tac x = "Min {e .e\<in>s \<and> e>a \<and> e<Max s}" in exI)
  apply (intro conjI)
  apply (metis (no_types, lifting) Diff_eq_empty_iff Min_in finite_Diff2 mem_Collect_eq subsetI)
   apply simp
  apply simp 
  by (meson Max_gr_iff less_le)

lemma exist_lib_valid_fresh_ts: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> w\<in>lib_writes_on ls x \<Longrightarrow>  \<exists>ts'. lib_valid_fresh_ts ls w ts'"
  apply(simp add: lib_wfs_def  lib_valid_fresh_ts_def lib_writes_on_def  lib_lastWr_def)
  apply(elim conjE)
  apply(subgoal_tac "finite(snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
   defer
   apply (simp add: var_def)
  apply(subgoal_tac "tst w \<in> (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})")
  defer
   apply (simp add: tst_def var_def)
  apply(subgoal_tac "(snd ` {w. fst w = x \<and> w \<in> lib_writes ls}) \<noteq> {}")
   defer
  apply blast
  using exists_a_fresh_element [where s = "snd ` {w. fst w = x \<and> w \<in> lib_writes ls}" and
      a = "tst w"]
  apply simp
  apply(elim exE conjE)
    by (metis (mono_tags, lifting) fst_conv mem_Collect_eq rev_image_eqI snd_conv)

lemma f_a_i_pres_writes_on_diff_var: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> ls cs fetch-and-inc[v \<leftarrow> lib(x)]\<^sub>t ls' cs' \<Longrightarrow> x\<noteq>y \<Longrightarrow>
lib_writes_on ls y = lib_writes_on ls' y"
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_writes_on_def)
  apply(elim exE conjE) 
  apply(subgoal_tac "a = x", simp)
  apply(case_tac "lib_releasing ls (x, b)", simp_all)
  apply(simp add: var_def tst_def)
    apply auto[1]
  apply(simp add: var_def tst_def)
   apply auto[1]
  by(simp add: lib_visible_writes_def lib_writes_on_def)

lemma write_writes_on_diff_var: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> ls cs [lib(x) :=\<^sup>R v]\<^sub>t ls' cs' \<Longrightarrow> x\<noteq>y \<Longrightarrow>
lib_writes_on ls y = lib_writes_on ls' y"
  apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def)
  apply(elim exE conjE) 
  apply(subgoal_tac "a = x", simp)
  apply(simp add: var_def tst_def)
    apply auto[1]
  by(simp add: lib_visible_writes_def lib_writes_on_def)

lemma f_a_i_pres_value: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> ls cs fetch-and-inc[v \<leftarrow> lib(x)]\<^sub>t ls' cs' \<Longrightarrow> w\<in>lib_writes_on ls y \<Longrightarrow>
lib_value ls w = lib_value ls' w"
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_writes_on_def)
  apply(elim exE conjE) 
  apply(subgoal_tac "a = x", simp)
   apply(case_tac "lib_releasing ls (x, b)", simp_all)
  apply(simp add: lib_value_def)
    apply(simp add: var_def tst_def lib_valid_fresh_ts_def lib_writes_on_def)
    apply(intro impI)
  apply blast
    apply auto[1]
    apply(simp add: var_def tst_def lib_valid_fresh_ts_def lib_writes_on_def lib_value_def)
    apply(intro impI)
  apply blast
  apply auto[1]
  by(simp add:lib_visible_writes_def lib_writes_on_def)


lemma write_pres_value: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> ls cs [lib(x) :=\<^sup>R v]\<^sub>t ls' cs' \<Longrightarrow> w\<in>lib_writes_on ls y \<Longrightarrow>
lib_value ls w = lib_value ls' w"
  apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def)
  apply(elim exE conjE) 
  apply(subgoal_tac "a = x", simp)
  apply(simp add: lib_value_def)
    apply(simp add: var_def tst_def lib_valid_fresh_ts_def lib_writes_on_def)
    apply(intro impI)
  apply blast
    apply auto[1]
    apply(simp add: var_def tst_def lib_valid_fresh_ts_def lib_writes_on_def lib_value_def)
  apply auto[1]
  by(simp add:lib_visible_writes_def lib_writes_on_def)


lemma read_pres_writes_on_diff_var: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> lib_read_step t x b ls cs ls' cs' r  \<Longrightarrow>
lib_writes_on ls y = lib_writes_on ls' y"
  apply(simp add: lib_read_step_def lib_read_def all_updates_l lib_writes_on_def)
  apply(elim exE conjE) 
  apply(subgoal_tac "a = x", simp)
  by(simp add: lib_visible_writes_def lib_writes_on_def)


lemma read_pres_value: "wfs cs \<Longrightarrow> lib_wfs ls cs \<Longrightarrow> lib_read_step t x b ls cs ls' cs' r \<Longrightarrow> w\<in>lib_writes_on ls y \<Longrightarrow>
lib_value ls w = lib_value ls' w"
  apply(simp add: lib_read_step_def lib_read_def all_updates_l lib_writes_on_def lib_value_def)
  apply(elim exE conjE) 
  apply(subgoal_tac "a = x", simp)
  by(simp add:lib_visible_writes_def lib_writes_on_def)

lemma lib_f_a_i_last_diff_var_pres:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "w = lib_lastWr ls x"
      and "ls cs fetch-and-inc[v \<leftarrow> lib(y)]\<^sub>t ls' cs'"
      and "x \<noteq> y"
    shows "w = lib_lastWr ls' x"
  using assms
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l)
  apply (elim conjE exE)
  apply(subgoal_tac "a = y", simp)
   apply(case_tac "lib_releasing ls (y, b)", simp_all)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
  apply (metis fst_conv)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
   apply (metis fst_conv)
  by(simp add: lib_visible_writes_def lib_writes_on_def)


lemma lib_read_last_diff_var_pres:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "w = lib_lastWr ls x"
      and "lib_read_step t y b ls cs ls' cs'' r"
    shows "w = lib_lastWr ls' x"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply (elim conjE exE)
  apply(subgoal_tac "a = y", simp)
   apply(case_tac "lib_syncing ls (y, ba) b", simp_all)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
  by(simp add: lib_visible_writes_def lib_writes_on_def)

lemma lib_f_a_i_writes_on_diff_var_pres:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "w \<in> lib_visible_writes ls' t x"
      and "ls cs fetch-and-inc[v \<leftarrow> lib(y)]\<^sub>t ls' cs'"
      and "x \<noteq> y"
    shows "w \<in> lib_visible_writes ls t x"
  using assms
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_visible_writes_def)
  apply (elim conjE exE)
  apply(subgoal_tac "a = y", simp)
   apply(case_tac "lib_releasing ls (y, b)", simp_all)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def ts_oride_def)
  apply (smt fst_conv fun_upd_other order.trans)
   apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def ts_oride_def)
  apply auto[1]
  by(simp add: lib_visible_writes_def lib_writes_on_def)

lemma lib_f_a_i_writes_on_diff_var_pres_backwards:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "w = lib_writes_on ls' x"
      and "ls cs fetch-and-inc[v \<leftarrow> lib(y)]\<^sub>t ls' cs'"
      and "x \<noteq> y"
    shows "w = lib_writes_on ls x"
  using assms
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l)
  apply (elim conjE exE)
  apply(subgoal_tac "a = y", simp)
   apply(case_tac "lib_releasing ls (y, b)", simp_all)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
  apply auto[1]
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
   apply auto[1]
  by(simp add: lib_visible_writes_def lib_writes_on_def)


lemma lib_f_a_i_writes_on_diff_var_pres_backwards:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "w \<in> lib_writes_on ls' x"
      and "ls cs fetch-and-inc[v \<leftarrow> lib(y)]\<^sub>t ls' cs'"
    shows "w \<in> lib_writes_on ls x"
  using assms
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l)
  apply (elim conjE exE)
  apply(subgoal_tac "a = y", simp)
   apply(case_tac "lib_releasing ls (y, b)", simp_all)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
    apply auto[1]
  oops


lemma lib_read_writes_on_diff_var_pres_backwards:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "w = lib_writes_on ls' x"
      and "lib_read_step t y b ls cs ls' cs'' r"
    shows "w = lib_writes_on ls x"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply (elim conjE exE)
  apply(subgoal_tac "a = y", simp)
   apply(case_tac "lib_syncing ls (y, ba) b", simp_all)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
  by(simp add: lib_visible_writes_def lib_writes_on_def)


lemma lib_read_visible_writes_pres_backwards:
  assumes "lib_wfs ls cs" 
      and "wfs cs "
      and "w \<in> lib_visible_writes ls' t x"
      and "lib_read_step t y b ls cs ls' cs'' r"
    shows "w \<in> lib_visible_writes ls t x"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply (elim conjE exE)
  apply(subgoal_tac "a = y", simp)
   apply(case_tac "lib_syncing ls (y, ba) b", simp_all)
  apply(simp add: lib_visible_writes_def lib_writes_on_def tst_def var_def)
    apply (smt dual_order.trans fun_upd_other fun_upd_same snd_conv ts_oride_def tst_def)
  apply(simp add: lib_visible_writes_def lib_writes_on_def tst_def var_def)
  apply (metis (mono_tags, hide_lams) order.trans snd_conv)
  by(simp add: lib_visible_writes_def lib_writes_on_def)

(*TODO: instantiate for valid transitions*)

lemma lib_value_f_a_i_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "ls cs fetch-and-inc[u \<leftarrow> lib(y)]\<^sub>t ls' cs'"
      and "w\<in> lib_writes_on ls x"
      and "lib_value ls w = v"
    shows "lib_value ls' w = v"
  using assms
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_value_def lib_writes_on_def)
  apply(elim exE conjE)
   apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
  apply(intro  impI)
  by blast


lemma lib_value_read_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_read_step t y b ls cs ls' cs' r"
      and "w\<in> lib_writes_on ls x"
      and "lib_value ls w = v"
    shows "lib_value ls' w = v"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l lib_value_def lib_writes_on_def)
  apply(elim exE conjE)
   by(simp add: lib_valid_fresh_ts_def lib_writes_on_def)




lemma lib_w_in_writes_pres: "w\<in>lib_writes_on ls x \<Longrightarrow>  w\<in>lib_writes_on ls' x"
  oops

lemma lib_w_in_writes_f_a_i_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "ls cs fetch-and-inc[u \<leftarrow> lib(y)]\<^sub>t ls' cs'"
      and "w\<in>lib_writes_on ls x"
    shows "w\<in>lib_writes_on ls' x"
  using assms
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_value_def lib_writes_on_def)
  apply(elim exE conjE)
   apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
  done


lemma lib_w_in_writes_read_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_read_step t y b ls cs ls' cs' r"
      and "w\<in>lib_writes_on ls x"
    shows "w\<in>lib_writes_on ls' x"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l lib_value_def lib_writes_on_def)
  apply(elim exE conjE)
   by(simp add: lib_valid_fresh_ts_def lib_writes_on_def)




(*TODO: instantiate ls*)
lemma lib_enc_pres: "en[lib(x), u]\<^sub>t ls \<Longrightarrow> en[lib(x), u]\<^sub>t ls'"
  oops

lemma lib_enc_f_a_i_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "ls cs fetch-and-inc[v \<leftarrow> lib(y)]\<^sub>t' ls' cs'"
      and "en[lib(x), u]\<^sub>t ls"
    shows "en[lib(x), u]\<^sub>t ls'"
  using assms
  apply(simp add: lib_enc_t_def lib_enc_def)
  apply(elim exE conjE)
  apply(rule_tac x="a" in exI)
  apply(rule_tac x="b" in exI)
  apply(intro conjI)
  using lib_w_in_writes_f_a_i_pres apply auto[1]
   defer
   apply (simp add: f_a_i_pres_value)
  apply(simp add: lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_writes_on_def)
  apply(elim exE conjE)
  apply(case_tac "lib_releasing ls (aa, ba)", simp_all)
   apply(simp add: ts_oride_def valid_fresh_ts_def tst_def lib_visible_writes_def lib_wfs_def lib_writes_on_def)
  apply(intro conjI impI)
  apply auto[1]
   apply force
    apply(simp add:  lib_valid_fresh_ts_def lib_writes_on_def lib_visible_writes_def)
   apply blast
  apply safe
    by(simp add:  lib_valid_fresh_ts_def lib_writes_on_def lib_visible_writes_def)


lemma lib_enc_read_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_read_step t' y b ls cs ls' cs' r"
      and "en[lib(x), u]\<^sub>t ls"
    shows "en[lib(x), u]\<^sub>t ls'"
  using assms
  apply(simp add: lib_enc_t_def lib_enc_def)
  apply(elim exE conjE)
  apply(rule_tac x="a" in exI)
  apply(rule_tac x="ba" in exI)
  apply(intro conjI)
  using lib_w_in_writes_read_pres apply blast
  defer   
   apply (simp add: read_pres_value)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply(elim exE conjE)
  apply(case_tac "lib_syncing ls (aa, baa) b", simp_all)
   apply(simp add: ts_oride_def lib_writes_on_def tst_def lib_visible_writes_def)
  apply(intro impI conjI)
  apply auto[1]
  using dual_order.trans apply blast
    apply(simp add: ts_oride_def lib_writes_on_def tst_def lib_visible_writes_def)
  apply blast
    apply(simp add: ts_oride_def lib_writes_on_def tst_def lib_visible_writes_def)
  by auto


lemma lib_enc_read_intro:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_read_step t x b ls cs ls' cs' r"
    shows "en[lib(x), r]\<^sub>t ls'"
  using assms
  apply(simp add: lib_enc_t_def lib_enc_def)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply(elim exE conjE)
  apply(case_tac "lib_syncing ls (a, ba) b", simp_all)
    apply(simp add: ts_oride_def lib_writes_on_def tst_def lib_visible_writes_def lib_value_def)
   apply blast
    apply(simp add: ts_oride_def lib_writes_on_def tst_def lib_visible_writes_def lib_value_def)
   apply blast
  done



lemma lib_enc_write_pres:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_write_step t' y b ls cs ls' cs' r"
      and "en[lib(x), u]\<^sub>t ls"
    shows "en[lib(x), u]\<^sub>t ls'"
  using assms
  apply(simp add: lib_write_step_def lib_write_def all_updates_l)
  apply (elim conjE exE)
  apply(simp add: lib_enc_t_def lib_enc_def lib_visible_writes_def lib_valid_fresh_ts_def
        lib_writes_on_def lib_value_def, elim conjE exE)
  apply safe
  apply (metis dual_order.strict_implies_order dual_order.strict_trans2 leD)  
   apply (metis dual_order.strict_implies_not_eq)
  by blast


lemma lib_update_enc_intro:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_update_step t x ls cs  ls' cs' v v'"
    shows "en[lib(x), v']\<^sub>t ls'"
  using assms
  apply(simp add: lib_update_step_def lib_update_def lib_p_obs_def all_updates_l)
  apply(elim exE conjE)
  apply(case_tac "lib_releasing ls (a, b)", simp_all)
   apply(simp add: lib_enc_t_def lib_enc_def)
  apply(rule_tac x = a in exI)
   apply(rule_tac x = ts' in exI)
   apply(simp add: lib_writes_on_def lib_value_def ts_oride_def lib_valid_fresh_ts_def lib_visible_writes_def) 
  apply(simp add: lib_enc_t_def lib_enc_def)
  apply(intro conjI impI)
  apply(rule_tac x = a in exI)
   apply(rule_tac x = ts' in exI)
   apply(simp add: lib_writes_on_def lib_value_def ts_oride_def lib_valid_fresh_ts_def lib_visible_writes_def) 
    apply(rule_tac x = a in exI)
   apply(rule_tac x = ts' in exI)
   apply(simp add: lib_writes_on_def lib_value_def ts_oride_def lib_valid_fresh_ts_def lib_visible_writes_def) 
  done


lemma lib_update_enc_intro2:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_update_step t x ls cs  ls' cs' v v'"
    shows "en[lib(x), v]\<^sub>t ls'"
  using assms
  apply(case_tac "v = v'")
  apply(simp add: lib_update_step_def lib_update_def lib_p_obs_def all_updates_l)
  apply(elim exE conjE)
  apply(case_tac "lib_releasing ls (a, b)", simp_all)
   apply(simp add: lib_enc_t_def lib_enc_def)
  apply(rule_tac x = a in exI)
   apply(rule_tac x = ts' in exI)
   apply(simp add: lib_writes_on_def lib_value_def ts_oride_def lib_valid_fresh_ts_def lib_visible_writes_def) 
  apply(simp add: lib_enc_t_def lib_enc_def)
  apply(intro conjI impI)
  apply(rule_tac x = a in exI)
   apply(rule_tac x = ts' in exI)
   apply(simp add: lib_writes_on_def lib_value_def ts_oride_def lib_valid_fresh_ts_def lib_visible_writes_def) 
    apply(rule_tac x = a in exI)
   apply(rule_tac x = ts' in exI)
   apply(simp add: lib_writes_on_def lib_value_def ts_oride_def lib_valid_fresh_ts_def lib_visible_writes_def) 
  apply(simp add: lib_update_step_def lib_update_def lib_p_obs_def all_updates_l)
  apply(elim exE conjE)
  apply(case_tac "lib_releasing ls (a, b)", simp_all)
  apply(simp add: lib_enc_t_def lib_enc_def lib_writes_on_def lib_value_def)
   apply(rule_tac x = b in exI)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def ts_oride_def)
   apply blast
  apply(simp add: lib_enc_t_def lib_enc_def lib_writes_on_def lib_value_def)
     apply(case_tac "x = a", simp_all)
  apply(rule_tac x = b in exI)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def ts_oride_def)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def ts_oride_def)
  done

lemma a_is_x: "(a,b)\<in>lib_visible_writes ls t x \<Longrightarrow> a = x"
 by(simp add: lib_visible_writes_def lib_writes_on_def)


lemma lib_update_p_obs_intro:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "lib_update_step t x ls cs  ls' cs' v v'"
    shows "[lib(x) \<approx>\<^sub>t v'] ls'"
  using assms
  apply(simp add: lib_update_step_def lib_update_def lib_p_obs_def all_updates_l)
  apply(elim conjE exE)
  apply (subgoal_tac "a = x", simp_all)
  apply(case_tac "lib_releasing ls (x, b)", simp_all)
  apply(rule_tac x = x in exI)
   apply(rule_tac x = ts' in exI)
   apply(intro conjI)
    apply(simp add: lib_visible_writes_def)
   apply(intro conjI)
     apply(simp add: lib_writes_on_def)
  apply(simp add: tst_def var_def ts_oride_def lib_wfs_def lib_valid_fresh_ts_def)
    apply(intro impI)
  apply(subgoal_tac "lib_modView ls (x, b) LVARS x = (x, b)", simp)
    apply (simp add: lib_writes_on_def)
  apply(simp add: lib_value_def)
  apply(rule_tac x = x in exI)
  apply(rule_tac x = ts' in exI)
   apply(intro conjI)
    apply(simp add: lib_visible_writes_def)
     apply(simp add: lib_writes_on_def)
  apply(simp add: tst_def var_def ts_oride_def lib_wfs_def lib_valid_fresh_ts_def)
   apply (simp add: lib_writes_on_def)
   apply(simp add: lib_value_def )
  using a_is_x  
  by blast


lemma lib_read_diff_var_p_obs_prs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[lib(x) \<approx>\<^sub>t v'] ls"
      and "lib_read_step t' y b ls cs  ls' cs' v"
      and "y \<noteq> x"
      and "t \<noteq> t'"
    shows "[lib(x) \<approx>\<^sub>t v'] ls'"
  using assms
  apply(simp add: lib_read_step_def lib_read_def lib_p_obs_def all_updates_l) 
  apply(elim exE conjE)
  apply(subgoal_tac "a = x \<and> aa = y", simp) defer
   apply(unfold lib_visible_writes_def lib_writes_on_def, simp)[1]
  apply(case_tac "lib_syncing ls (y, baa) b", simp_all)
  apply(rule_tac x = x in exI)
   apply(rule_tac x = ba in exI)
   apply(intro conjI)
    apply(simp add: lib_visible_writes_def)
         apply(unfold  lib_writes_on_def, simp)[1]
  using assms(4) lib_visible_writes_def read_pres_value apply fastforce
   apply(rule_tac x = x in exI)
   apply(rule_tac x = ba in exI)
   apply(intro conjI)
    apply(simp add: lib_visible_writes_def)
         apply(unfold  lib_writes_on_def, simp)[1]
  using assms(4) lib_visible_writes_def read_pres_value 
  by fastforce


lemma lib_update_diff_var_no_val_prs:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "[\<zero>lib(x), v]\<^sub>i ls"
      and "lib_update_step  t y ls cs  ls' cs' u u'"
      and "y \<noteq> x"
    shows "[\<zero>lib(x), v]\<^sub>i ls'"
  using assms
  apply(simp add: lib_update_step_def lib_update_def lib_no_val_def all_updates_l
        lib_init_val_def)
  apply(elim conjE exE, intro conjI)
   apply(case_tac "lib_releasing ls (a, b)", simp_all)
  apply(simp add: lib_writes_on_def lib_value_def)
    apply (metis (full_types, hide_lams) a_is_x assms(5))
  apply(simp add: lib_writes_on_def lib_value_def)
   apply (metis a_is_x assms(5))
  apply(intro conjI impI allI)
  apply(simp add: lib_p_vorder_def lib_writes_on_def lib_value_def)
  using a_is_x apply blast
  apply(simp add: lib_p_vorder_def lib_writes_on_def lib_value_def)
  using a_is_x 
  by blast


lemma fresh_ts_not_in_writes:  "lib_valid_fresh_ts ls (x,ts) ts' \<Longrightarrow> (x, ts')\<notin>lib_writes ls"
  apply(simp add: lib_valid_fresh_ts_def lib_writes_on_def)
  by auto

lemma writes_ts_rewrite: "finite {w. fst w = x \<and> w \<in> lib_writes al} \<Longrightarrow> {w. fst w = x \<and> (w = (x, ts') \<or> w \<in> lib_writes al)} =
       insert (x, ts') {w. fst w = x \<and> w \<in> lib_writes al}"
  using fstI by auto

lemma ts_not_in_writes_on: "(x, b)\<in>lib_writes_on s x \<Longrightarrow> lib_valid_fresh_ts s (x,b) ts' \<Longrightarrow> (x,ts')\<notin>lib_writes_on s x"
    apply (simp add: lib_writes_on_def var_def lib_valid_fresh_ts_def tst_def)
  by blast


lemma new_ts_is_the_same: "tst `lib_writes_on cl xc = tst `lib_writes_on al xa \<Longrightarrow> (xc, b)\<in>lib_writes_on cl xc \<Longrightarrow> lib_valid_fresh_ts cl (xc, b) ts' \<Longrightarrow> lib_valid_fresh_ts al (xa, b) ts'"
  apply(simp add: lib_writes_on_def tst_def lib_valid_fresh_ts_def var_def)
  apply(elim conjE, intro conjI allI impI)
  apply(subgoal_tac "(xc, ba) \<in> lib_writes cl", simp_all)
  apply(subgoal_tac "ba\<in>snd ` {w. fst w = xa \<and> w \<in> lib_writes al}")
   defer
  apply (simp add: image_iff)
proof -
fix ba :: rat
  assume a1: "snd ` {w. fst w = xc \<and> w \<in> lib_writes cl} = snd ` {w. fst w = xa \<and> w \<in> lib_writes al}"
  assume "ba \<in> snd ` {w. fst w = xa \<and> w \<in> lib_writes al}"
  then have "ba \<in> snd ` {p. fst p = xc \<and> p \<in> lib_writes cl}"
    using a1 by (metis (lifting))
  then show "(xc, ba) \<in> lib_writes cl"
    by force
next
qed

lemma tst_eq_writes_on:  " tst ` {w. var w = xc \<and> w \<in> lib_writes cl} =
       tst ` {w. var w = xa \<and> w \<in> lib_writes al} \<Longrightarrow> (xc, b)\<in>lib_writes cl \<Longrightarrow> (xa, b)\<in>lib_writes al "
  apply(simp add: tst_def var_def lib_writes_on_def)
  apply(subgoal_tac "b\<in> snd ` {w. fst w = xc \<and> w \<in> lib_writes cl}")
   apply auto[1]
  by (metis (mono_tags, lifting) fst_conv image_eqI mem_Collect_eq snd_conv)


lemma tst_eq_writes_on_not:  " tst ` {w. var w = xc \<and> w \<in> lib_writes cl} =
       tst ` {w. var w = xa \<and> w \<in> lib_writes al} \<Longrightarrow> (xc, b)\<notin>lib_writes cl \<Longrightarrow> (xa, b)\<notin>lib_writes al "
  apply(simp add: tst_def var_def lib_writes_on_def)
  apply(subgoal_tac "b\<notin> snd ` {w. fst w = xc \<and> w \<in> lib_writes cl}")
   apply auto[1]
  apply (metis (mono_tags, lifting) fst_conv image_eqI mem_Collect_eq snd_conv)
  by force


lemma lib_d_obs_cont:
  assumes "lib_wfs ls cs" 
  and "[lib(x) =\<^sub>t u] ls"
  and "[lib(x) =\<^sub>t' v] ls"
  and "u \<noteq> v"
shows "False"
  using assms
  apply(simp add: lib_d_obs_def lib_d_obs_t_def)
  done

lemma lib_not_p_obs_pres_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "\<not>[lib(x) \<approx>\<^sub>t u] ls"
  and "lib_update_step t' y ls cs ls' cs' v v'"
  and "x \<noteq> y"
shows "\<not>[lib(x) \<approx>\<^sub>t u] ls'"
  using assms
  apply(simp add: lib_update_step_def lib_update_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_visible_writes_def lib_writes_on_def lib_value_def)
  apply(case_tac "lib_releasing ls (a, b)", simp_all)
  by (smt dual_order.trans fun_upd_other ts_oride_def)


lemma lib_not_p_obs_read_pres_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "\<not>[lib(x) \<approx>\<^sub>t u] ls"
  and "lib_read_step t' y b ls cs ls' cs' v"
shows "\<not>[lib(x) \<approx>\<^sub>t u] ls'"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply safe
       apply (metis order.trans)  
  using order.trans apply blast  
  using order.trans apply auto[1]  
  using order.trans apply auto[1]  
  using order.trans apply blast  
  using order.trans by blast



lemma lib_no_val_read_pres_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[\<zero>lib(x), u]\<^sub>z ls"
  and "lib_read_step t' y b ls cs ls' cs' v"
shows "[\<zero>lib(x), u]\<^sub>z ls'"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_p_vorder_def lib_no_val_def lib_init_val_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  done

lemma lib_no_val_write_pres_diff_var_diff_val:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[\<zero>lib(x), u]\<^sub>z ls"
  and "lib_write_step t' y b ls cs ls' cs' v"
  and "x \<noteq> y \<or> v \<noteq> u" 
shows "[\<zero>lib(x), u]\<^sub>z ls'"
  using assms
  apply(simp add: lib_write_step_def lib_write_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_p_vorder_def lib_no_val_def lib_init_val_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply safe
    apply blast 
  apply (metis (full_types)  dual_order.strict_trans less_le not_less_iff_gr_or_eq)
  by blast

lemma lib_no_val_update_pres_diff_var_diff_val:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[\<zero>lib(x), u]\<^sub>z ls"
  and "lib_update_step t' y ls cs ls' cs' v v'"
  and "x \<noteq> y \<or> v' \<noteq> u" 
shows "[\<zero>lib(x), u]\<^sub>z ls'"
  using assms
  apply(simp add: lib_update_step_def lib_update_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_p_vorder_def lib_no_val_def lib_init_val_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply safe
    apply blast 
  apply (metis (full_types)  dual_order.strict_trans  not_less_iff_gr_or_eq)
  by blast  


lemma no_val_not_p_obs: "[\<zero>lib(x), u]\<^sub>z ls \<Longrightarrow> u \<noteq> z \<Longrightarrow> \<not>[lib(x) \<approx>\<^sub>t u] ls"
  apply(simp add: lib_no_val_def lib_init_val_def lib_p_vorder_def lib_p_obs_def lib_visible_writes_def)
  apply(intro allI impI, elim conjE exE)
  apply(simp add: lib_writes_on_def lib_value_def)
  by auto

lemma lib_d_vorder_update_pres_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and " [a lib\<hookrightarrow>\<^sub>x  b] ls"
  and "lib_update_step t' y ls cs ls' cs' v v'"
  and "x \<noteq> y"
shows "[a lib\<hookrightarrow>\<^sub>x  b] ls'"
  using assms
  apply(simp add: lib_update_step_def lib_update_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_p_vorder_def  lib_d_vorder_def lib_no_val_def lib_init_val_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply safe
  by (metis dual_order.strict_implies_not_eq)

lemma lib_d_vorder_read_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and " [a lib\<hookrightarrow>\<^sub>x  b] ls"
  and "lib_read_step t y c ls cs ls' cs' v"
shows "[a lib\<hookrightarrow>\<^sub>x  b] ls'"
  using assms
  apply(simp add: lib_read_step_def lib_read_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_p_vorder_def  lib_d_vorder_def lib_no_val_def lib_init_val_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  done

lemma lib_c_obs_diff_var_fai_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) = v]\<lparr>lib(x) =\<^sub>t v\<rparr> ls"
  and "lib_fetch_and_inc_step t' y ls cs ls' cs' v"
  and "y \<noteq> x"
shows "[lib(x) = v]\<lparr>lib(x) =\<^sub>t v\<rparr> ls'"
  using assms
  apply(simp add:lib_fetch_and_inc_step_def  lib_update_step_def lib_update_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_d_obs_def  lib_releasing_def lib_lastWr_def lib_c_obs_lib_only_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply(case_tac "lib_rel (lib_mods ls (y, b))", simp_all)
  apply(simp add: tst_def var_def ts_oride_def)
   apply(case_tac "t = t'", simp_all)
  apply (smt Collect_cong fst_conv order_trans)
  apply (smt Collect_cong fst_conv)
  apply(simp add: tst_def var_def ts_oride_def)
  apply(case_tac "t = t'", simp_all)
  apply(intro allI impI conjI)
  apply (metis assms(5) eq_fst_iff)
  apply (smt Collect_cong fst_conv)
  apply(intro allI impI conjI)
  apply (metis assms(5) eq_fst_iff)
  by (smt Collect_cong fst_conv)

lemma lib_c_obs_diff_var_read_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) = v]\<lparr>lib(x) =\<^sub>t v\<rparr> ls"
  and "lib_read_step t' y  b ls cs ls' cs' z"
shows "[lib(x) = v]\<lparr>lib(x) =\<^sub>t v\<rparr> ls'"
  using assms
  apply(simp add:lib_read_step_def  lib_read_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_d_obs_def  lib_releasing_def lib_lastWr_def lib_c_obs_lib_only_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  by (smt Collect_cong order.trans)


lemma lib_c_obs_transfer:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) = v]\<lparr>lib(x) =\<^sub>t v\<rparr> ls"
  and "lib_read_step t x  b ls cs ls' cs' v"
  shows "[lib(x) =\<^sub>t v] ls'"
  using assms
  apply(simp add:lib_read_step_def  lib_read_def all_updates_l)
  apply(elim conjE exE)
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_d_obs_def  lib_releasing_def lib_lastWr_def lib_c_obs_lib_only_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply(case_tac "lib_rel (lib_mods ls (x, ba)) \<and> b", simp_all)
  apply(simp add: tst_def var_def lib_d_obs_t_def lib_d_obs_def ts_oride_def lib_value_def lib_lastWr_def lib_writes_on_def)
  apply (metis (no_types, lifting) eq_snd_iff fst_conv lib_wfs_def var_def)
  apply(intro conjI)
  apply blast
  apply(simp add: tst_def var_def lib_d_obs_t_def lib_d_obs_def ts_oride_def lib_value_def lib_lastWr_def lib_writes_on_def)
  using lib_wfs_def by fastforce


lemma lib_init_val_read_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[init lib(x) u] ls "
  and "lib_read_step t y  b ls cs ls' cs' v"
shows "[init lib(x) u] ls'"
  using assms
  apply(simp add: lib_init_val_def)  
  by (metis read_pres_value read_pres_writes_on_diff_var)

lemma lib_init_val_update_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[init lib(x) u] ls "
  and "lib_update_step t y  ls cs ls' cs' v v'"
shows "[init lib(x) u] ls'"
  using assms
  apply(simp add: lib_init_val_def lib_update_step_def lib_update_def all_updates_l)  
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_d_obs_def  lib_releasing_def lib_lastWr_def lib_c_obs_lib_only_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply(elim exE conjE)
  apply(case_tac "lib_rel (lib_mods ls (y, ba))", simp_all)
  apply (metis (full_types, hide_lams) dual_order.irrefl dual_order.strict_trans not_less_iff_gr_or_eq)
    by (metis dual_order.strict_trans neq_iff)


lemma lib_init_val_fai_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[init lib(x) u] ls "
  and "lib_fetch_and_inc_step t y ls cs ls' cs' v"
shows "[init lib(x) u] ls'"
  using assms
  apply(simp add: lib_init_val_def lib_fetch_and_inc_step_def lib_update_def all_updates_l)  
  apply(simp add: lib_p_obs_def lib_valid_fresh_ts_def lib_d_obs_def  lib_releasing_def lib_lastWr_def lib_c_obs_lib_only_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply(elim exE conjE)
  apply(case_tac "lib_rel (lib_mods ls (y, ba))", simp_all)
  apply (metis (full_types, hide_lams) dual_order.irrefl dual_order.strict_trans not_less_iff_gr_or_eq)
    by (metis dual_order.strict_trans neq_iff)

lemma lib_init_val_write_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[init lib(x) u] ls "
  and "lib_write_step t y  b ls cs ls' cs' v"
shows "[init lib(x) u] ls'"
  using assms
  apply(simp add: lib_init_val_def lib_write_step_def lib_write_def all_updates_l)  
  apply(simp add: lib_p_obs_def tst_def lib_valid_fresh_ts_def lib_d_obs_def  lib_releasing_def lib_lastWr_def lib_c_obs_lib_only_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply(elim exE conjE)
 apply(case_tac "x = y", simp_all)   
   apply (metis (no_types, lifting) dual_order.strict_trans neq_iff)
  by blast


lemma lib_covered_write_diff_var_pres:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "cvd[lib(x), v] ls"
  and "lib_write_step t y  b ls cs ls' cs' u"
  and "y \<noteq> x"
  shows "cvd[lib(x), v] ls'"
  using assms
  apply(simp add: lib_covered_v_def lib_write_step_def lib_write_def all_updates_l)  
  apply(simp add: lib_wfs_def lib_p_obs_def tst_def lib_valid_fresh_ts_def lib_d_obs_def  lib_releasing_def lib_lastWr_def lib_c_obs_lib_only_def lib_visible_writes_def lib_writes_on_def lib_value_def lib_syncing_def ts_oride_def)
  apply(elim exE conjE)
  apply(simp add: var_def tst_def)
  apply(intro conjI impI allI, simp)
  by (smt Collect_cong fst_conv)

lemma d_obs_p_obs_contradiction: "lib_wfs ls cs \<Longrightarrow> \<not>[lib(x) \<approx>\<^sub>t u] ls \<Longrightarrow> [lib(x) =\<^sub>t' u ] ls \<Longrightarrow> False"
  apply(simp add:  lib_d_obs_t_def lib_d_obs_def lib_p_obs_def   lib_visible_writes_def lib_value_def lib_lastWr_def lib_writes_on_def tst_def)
  apply(elim conjE)
  apply(subgoal_tac "(x, Max (snd ` {w. var w = x \<and> w \<in> lib_writes ls}))\<in>lib_writes ls", simp)
  apply(subgoal_tac "snd (lib_thrView ls t x) \<le>  Max (snd ` {w. var w = x \<and> w \<in> lib_writes ls})", simp)
    apply blast
  apply(simp add:lib_wfs_def)
  apply (simp add: lib_writes_on_def)
  apply(simp add:lib_wfs_def)
  by (metis (no_types, lifting) lib_writes_on_def mem_Collect_eq)


lemma lib_c_obs_intro:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "\<not>[lib(x) \<approx>\<^sub>t u] ls"
  and "[lib(x) =\<^sub>t' v ] ls"
  and "lib_write_step t' x True ls cs ls' cs' u"
  and "t \<noteq> t'"
shows "[lib(x) = u]\<lparr>lib(x) =\<^sub>t u\<rparr> ls'"
  using assms
  apply(case_tac "u = v", simp_all)
  using d_obs_p_obs_contradiction apply blast
  apply(simp add: lib_covered_v_def lib_write_step_def lib_write_def all_updates_l)  
  apply(elim exE conjE)
  apply(subgoal_tac "(a, b) = lib_lastWr ls x")
   defer
  using lib_dobs_visible_writes_last apply blast
  apply(simp add: lib_c_obs_lib_only_def lib_visible_writes_def)
  apply(intro conjI impI allI) 
     apply(simp add: lib_wfs_def var_def tst_def lib_d_obs_def lib_writes_on_def lib_value_def lib_lastWr_def lib_valid_fresh_ts_def)
  apply(subgoal_tac "{w. fst w = x \<and>
                (w = (x, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = x \<and>
                (w \<in> lib_writes ls)} \<union> {(x, ts')}", simp)
  apply(subgoal_tac " {w. fst w = x \<and>
                (w \<in> lib_writes ls)} \<noteq> {}") 
       apply(subgoal_tac "finite {w. fst w = x \<and>
                (w \<in> lib_writes ls)}")
  using insert_compr max_of_union apply auto[1]
  apply (simp add: writes_ts_rewrite)
  apply blast  
     apply (simp add:  writes_ts_rewrite)
    apply(simp add: lib_releasing_def)
  apply(simp add: lib_d_obs_def)
   apply(intro impI conjI, elim conjE)
    apply (simp add: lib_writes_on_def)
    apply(elim disjE conjE, simp)
    apply(subgoal_tac "a = x", simp)
  apply(simp add: lib_value_def lib_p_obs_def lib_visible_writes_def lib_writes_on_def)
     apply blast  
  apply (metis fst_eqD var_def)
   apply(simp add: lib_value_def lib_lastWr_def lib_writes_on_def lib_valid_fresh_ts_def)
  apply(subgoal_tac "Max (tst `
            {w. var w = x \<and>
                (w = (x, ts') \<or> w \<in> lib_writes ls)}) =
       ts'", simp)
  apply(simp add: var_def tst_def lib_wfs_def lib_writes_on_def)
  apply(subgoal_tac "{w. fst w = x \<and>
                (w = (x, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = x \<and>
                (w \<in> lib_writes ls)} \<union> {(x, ts')}", simp)
  apply(subgoal_tac " {w. fst w = x \<and>
                (w \<in> lib_writes ls)} \<noteq> {}") 
       apply(subgoal_tac "finite {w. fst w = x \<and>
                (w \<in> lib_writes ls)}")
      apply auto[1]
     apply blast+
  apply(elim conjE)
  apply (simp add: Un_insert_left Un_subset_iff empty_subsetI subset_antisym subset_refl writes_ts_rewrite)
  apply(subgoal_tac "a = x \<and> aa = x", simp)
  defer
  apply(simp add: lib_releasing_def lib_writes_on_def lib_value_def)
  using a_is_x d_obs_visible_writes apply blast
  apply(simp add: lib_p_obs_def lib_visible_writes_def lib_writes_on_def lib_value_def)
  by blast

lemma lib_c_obs_pres_write_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) = u]\<lparr>lib(x) =\<^sub>t u\<rparr> ls"
  and "lib_write_step t' y b ls cs ls' cs' u"
  and "x \<noteq> y"
shows "[lib(x) = u]\<lparr>lib(x) =\<^sub>t u\<rparr> ls'"
  using assms
  apply(simp add: lib_covered_v_def lib_write_step_def lib_write_def all_updates_l lib_c_obs_lib_only_def lib_visible_writes_def)  
    apply(simp add: lib_wfs_def lib_d_obs_def lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_lastWr_def lib_releasing_def tst_def var_def)
  apply(elim exE conjE)
  apply clarsimp
  apply (smt Collect_cong fst_conv fun_upd_apply)
  done


lemma lib_c_obs_pres_read_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) = u]\<lparr>lib(x) =\<^sub>t u\<rparr> ls"
  and "lib_read_step t' y b ls cs ls' cs' u"
shows "[lib(x) = u]\<lparr>lib(x) =\<^sub>t u\<rparr> ls'"
  using assms(1) assms(2) assms(3) assms(4) lib_c_obs_diff_var_read_pres by blast


lemma lib_c_obs_pres_fai_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) = u]\<lparr>lib(x) =\<^sub>t u\<rparr> ls"
  and "lib_fetch_and_inc_step t' y ls cs ls' cs' v"
  and "x \<noteq> y"
shows "[lib(x) = u]\<lparr>lib(x) =\<^sub>t u\<rparr> ls'"
  using assms
  apply(simp add: lib_covered_v_def lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_c_obs_lib_only_def lib_visible_writes_def)  
    apply(simp add: lib_wfs_def lib_d_obs_def lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_lastWr_def lib_releasing_def tst_def var_def)
  apply(elim exE conjE, intro allI impI conjI)
    apply clarsimp
    apply(case_tac "t = t'", simp_all)
     apply(case_tac "lib_rel (lib_mods ls (y, b))", simp_all)
   apply(simp add: ts_oride_def)
 apply(subgoal_tac "{w. fst w = x \<and>
                (w = (y, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = x \<and>
                ( w \<in> lib_writes ls)}", simp)
       apply (smt fun_upd_other order.trans tst_def)
  apply auto[1]
  
  apply (smt Collect_cong fst_conv)
  
    apply (smt Collect_cong fst_conv)
  apply clarsimp
 apply(subgoal_tac "{w. fst w = x \<and>
                (w = (y, ts') \<or> w \<in> lib_writes ls)} = {w. fst w = x \<and>
                ( w \<in> lib_writes ls)}", simp)
      apply(case_tac "t = t'", simp_all)
     apply(case_tac "lib_rel (lib_mods ls (y, b))", simp_all)
   apply(simp add: ts_oride_def)
  apply (smt fun_upd_other order.trans tst_def)
   apply auto[1]
      apply(case_tac "t = t'", simp_all)
  apply(case_tac "lib_rel (lib_mods ls (y, b))", simp_all)
  apply clarsimp
   apply(simp add: ts_oride_def)
  by (smt fun_upd_other order.trans tst_def)

lemma tst_w_leq_last:  "finite (lib_writes_on ls x) \<Longrightarrow> w\<in>lib_writes_on ls x \<Longrightarrow> tst w \<le> tst (lib_lastWr ls x)"
  apply(simp add: lib_writes_on_def tst_def var_def lib_lastWr_def)
  done


lemma lib_d_obs_pres_fai_diff_var:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) =\<^sub>t u] ls"
  and "lib_fetch_and_inc_step t' y ls cs ls' cs' v"
  and "x \<noteq> y"
shows "[lib(x) =\<^sub>t u] ls'"
  using assms
  apply(simp add: lib_covered_v_def lib_fetch_and_inc_step_def lib_update_def all_updates_l lib_c_obs_lib_only_def lib_visible_writes_def)  
  apply(simp add: lib_wfs_def lib_d_obs_t_def lib_d_obs_def lib_d_obs_def lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_lastWr_def lib_releasing_def tst_def var_def)
  apply(elim exE conjE)
  apply(case_tac "lib_rel (lib_mods ls (y, b))", simp_all)
  apply(case_tac "t \<noteq> t'", simp_all)
  apply clarsimp
    apply (smt Collect_cong fst_conv)
   apply(simp add: ts_oride_def)
   apply(intro conjI impI)
      apply(simp add: tst_def)
  apply(subgoal_tac "snd `
                {w. fst w = x \<and>
                    (w = (y, ts') \<or> w \<in> lib_writes ls)} = snd `
                {w. fst w = x \<and>
                    ( w \<in> lib_writes ls)}", simp)
apply(case_tac "Max (snd ` {w. fst w = x \<and> w \<in> lib_writes ls})
       = snd (lib_modView ls (y, b) LVARS x)", simp_all)
        apply (metis prod.collapse)     apply(subgoal_tac "lib_modView ls (y, b) LVARS x\<in>lib_writes_on ls x")
   apply(subgoal_tac "finite (lib_writes_on ls x)")
    using tst_w_leq_last
  apply (metis (no_types, lifting) Collect_cong dual_order.antisym lib_lastWr_def lib_writes_on_def snd_conv tst_def var_def)
    apply(simp add: lib_writes_on_def var_def tst_def)
    apply(simp add: lib_writes_on_def var_def tst_def)
        apply auto[1]
  apply (smt Collect_cong fst_conv)
  apply (metis assms(5) fst_eqD)
  apply (smt Collect_cong fst_conv)
  by (smt Collect_cong fst_conv)

lemma lib_d_obs_pres_read:
  assumes "wfs cs"
  and "lib_wfs ls cs" 
  and "[lib(x) =\<^sub>t u] ls"
  and "lib_read_step t' y b ls cs ls' cs' v"
shows "[lib(x) =\<^sub>t u] ls'"
  using assms
  apply(simp add: lib_wfs_def lib_read_step_def lib_syncing_def lib_releasing_def lib_read_def all_updates_l lib_d_obs_t_def lib_d_obs_def lib_value_def lib_lastWr_def lib_writes_on_def var_def tst_def)
  apply(elim exE conjE, clarsimp)
  apply(intro conjI impI )
     apply(simp add: ts_oride_def  tst_def var_def)
  apply safe
  apply (metis (no_types, lifting) a_is_x assms(2) assms(3) lib_d_obs_def lib_d_obs_t_def lib_dobs_visible_writes_last)  
  apply (metis (no_types, lifting) Pair_inject a_is_x assms(2) assms(3) lib_d_obs_def lib_d_obs_t_def lib_dobs_visible_writes_last)
  apply(case_tac "lib_rel (lib_mods ls (x, ba)) \<and> b", simp_all)
  apply (metis (no_types, lifting) Pair_inject a_is_x assms(2) assms(3) lib_d_obs_def lib_d_obs_t_def lib_dobs_visible_writes_last)  
  apply (metis (no_types, lifting) Pair_inject a_is_x assms(2) assms(3) lib_d_obs_def lib_d_obs_t_def lib_dobs_visible_writes_last) 
  by (smt assms(2) assms(3) fun_upd_other lib_d_obs_def lib_d_obs_t_def prod.collapse ts_ge_last_is_last ts_oride_def tst_def)

lemma lib_not_pobs_cobs: "\<not> [lib(x) \<approx>\<^sub>t v] ls \<Longrightarrow> [lib(x) = v]\<lparr>lib(y) =\<^sub>t u \<rparr> ls"
  apply(simp add: lib_p_obs_def lib_c_obs_lib_only_def)
  by auto


lemma no_val_no_value: "lib_wfs ls cs \<Longrightarrow> u > i   \<Longrightarrow> [\<zero>lib(sn), u]\<^sub>i ls \<Longrightarrow> \<forall> w . w\<in>lib_writes_on ls sn \<longrightarrow> lib_value ls w \<noteq> u"      
  apply(simp add: lib_no_val_def, elim conjE)
  apply(simp add:  lib_init_val_def lib_p_vorder_def )
  apply(intro allI impI,elim exE conjE)
  apply(simp add: lib_writes_on_def lib_value_def)
  by blast

end

==> anc/Lock.thy <==
theory Lock
imports OpSem
begin

(* Lock is available when val is True, and unavailable otherwise *)

record lock_record = 
  l_val :: nat
  l_rel :: bool

record l_state =
    l_writes :: "TS set"
    l_thrView :: "T \<Rightarrow> TS"
    l_modView :: "TS \<Rightarrow> L \<Rightarrow> (L \<times> TS)" (*lock modView*)
    l_mods :: "TS \<Rightarrow> lock_record" (*lock writes*)
    l_covered :: "TS set"
  
 (* l_c_thrView :: "T \<Rightarrow> L \<Rightarrow> (L \<times> TS)" lock client thread view// this is redundant; \<sigma>\<^sub>C has it?*)


definition 
  "l_update_thrView t ts \<sigma> \<equiv> \<sigma>\<lparr>l_thrView := (l_thrView \<sigma>)(t := ts)\<rparr>"
 (* "l_update_thrView t nv ts \<sigma> \<equiv> \<sigma> \<lparr>l_c_thrView := (l_c_thrView \<sigma>)(t := nv)\<rparr>\<lparr>l_thrView := (l_thrView \<sigma>)(t := ts)\<rparr>"*)

definition 
  "l_update_modView ts nv \<sigma> \<equiv> \<sigma> \<lparr>l_modView := (l_modView \<sigma>)(ts := nv)\<rparr>"

definition 
  "l_update_mods ts nlr \<sigma> \<equiv> \<sigma>\<lparr>l_writes := l_writes \<sigma> \<union> {ts}\<rparr>\<lparr>l_mods := (l_mods \<sigma>)(ts := nlr)\<rparr>"

definition 
  "l_add_cv ts \<sigma> \<equiv> \<sigma> \<lparr>l_covered := l_covered \<sigma> \<union> {ts}\<rparr>"

definition "l_value \<sigma> ts \<equiv>  l_val (l_mods \<sigma> ts)"
definition "l_releasing \<sigma> ts \<equiv>  l_rel (l_mods \<sigma> ts)"
definition "l_syncing \<sigma> ts b \<equiv> l_releasing \<sigma> ts \<and> b"
definition "l_writes_on \<sigma>  = l_writes \<sigma>"
definition "l_visible_writes \<sigma> t \<equiv> {ts \<in> l_writes_on \<sigma> . l_thrView \<sigma> t \<le> ts}"
definition "l_valid_fresh_ts \<sigma> ts ts' \<equiv> ts < ts' \<and> (\<forall> ts'' \<in> l_writes_on \<sigma> . ts < ts'' \<longrightarrow> ts' < ts'')"
definition "l_lastWr \<sigma> \<equiv>  Max (l_writes_on \<sigma>)"

definition "lock_write t b v \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv>
                       \<sigma>\<^sub>L ;; l_update_thrView t ts'
                          ;; l_update_modView ts' ((thrView \<sigma>\<^sub>C t))
                          ;; l_update_mods ts' \<lparr>l_val = v, l_rel= b\<rparr>"

definition "lock_read t b ts \<sigma>\<^sub>L \<sigma>\<^sub>C \<equiv>
  let new_thr_view =
      if l_syncing \<sigma>\<^sub>L ts b 
      then 
          ts_oride (thrView \<sigma>\<^sub>C t) (l_modView \<sigma>\<^sub>L ts)
      else
          (thrView \<sigma>\<^sub>C t) in
     (\<sigma>\<^sub>L ;; l_update_thrView t ts, \<sigma>\<^sub>C ;; update_thrView t new_thr_view)"


definition "lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<equiv> 
       let new_thr_idx = (thrView \<sigma>\<^sub>C t) in
         let new_thr_idx' =
             if l_releasing \<sigma>\<^sub>L ts
             then
                 ts_oride new_thr_idx (l_modView \<sigma>\<^sub>L ts) 
             else
                 new_thr_idx 
             in
              (\<sigma>\<^sub>L ;; l_update_thrView t ts'
                  ;; l_update_modView ts' new_thr_idx'
                  ;; l_update_mods ts' \<lparr>l_val = v', l_rel= True\<rparr>
                  ;; l_add_cv ts
              , \<sigma>\<^sub>C ;; update_thrView t new_thr_idx')"


definition "lock_read_step t b \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' v \<equiv> 
            \<exists> ts . ts \<in> l_visible_writes \<sigma>\<^sub>L t \<and>
             \<sigma>\<^sub>L' = fst(lock_read t b ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
             \<sigma>\<^sub>C' = snd(lock_read t b ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
             v = l_value \<sigma>\<^sub>L ts"

definition "lock_write_step t b  \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v \<equiv> 
            \<exists> ts ts'. ts \<in> l_visible_writes \<sigma>\<^sub>L t \<and>
             ts \<notin> l_covered \<sigma>\<^sub>L \<and>
             l_valid_fresh_ts \<sigma>\<^sub>L ts ts' \<and>
             \<sigma>\<^sub>L' = lock_write t b v \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<and>
             \<sigma>\<^sub>C' =  \<sigma>\<^sub>C"

definition "lock_update_step t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' \<equiv> 
            \<exists> ts ts'. ts \<in> l_visible_writes \<sigma>\<^sub>L t \<and>
             ts \<notin> l_covered \<sigma>\<^sub>L \<and>
             l_valid_fresh_ts \<sigma>\<^sub>L ts ts' \<and>
             l_value \<sigma>\<^sub>L ts = v \<and>
             \<sigma>\<^sub>L' = fst(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
             \<sigma>\<^sub>C' = snd(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts')"


definition "lock_CAS_step t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' res \<equiv> 
            \<exists> ts ts'. ts \<in> l_visible_writes \<sigma>\<^sub>L t \<and>
             ts \<notin> l_covered \<sigma>\<^sub>L \<and>
             l_valid_fresh_ts \<sigma>\<^sub>L ts ts' \<and>
             (if l_value \<sigma>\<^sub>L ts = v 
              then
                 \<sigma>\<^sub>L' = fst(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
                 \<sigma>\<^sub>C' = snd(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
                 res = True
              else
                 \<sigma>\<^sub>L' = fst(lock_read  t False ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
                 \<sigma>\<^sub>C' = snd(lock_read  t False ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
                 res = False)"

definition "getVW ls t \<equiv> (SOME w . w \<in> l_visible_writes ls t)"
definition "getVWNC ls t \<equiv> (SOME w . w \<in> l_visible_writes ls t \<and> w \<notin> l_covered ls)"
definition " getTS ls ts \<equiv> (SOME tss . tss \<in> {ts'. l_valid_fresh_ts ls ts ts'})"

definition "lock_read_step_0 t b \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' v \<equiv> 
            let ts = getVW \<sigma>\<^sub>L t in 
            (\<sigma>\<^sub>L' = fst(lock_read t b ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
             \<sigma>\<^sub>C' = snd(lock_read t b ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
             v = l_value \<sigma>\<^sub>L ts)"

definition "lock_write_step_0 t b  \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v \<equiv> 
            let ts = getVWNC \<sigma>\<^sub>L t ; ts' = getTS \<sigma>\<^sub>L ts in
            (\<sigma>\<^sub>L' = lock_write t b v \<sigma>\<^sub>L \<sigma>\<^sub>C ts' \<and>
             \<sigma>\<^sub>C' =  \<sigma>\<^sub>C)"

definition "lock_update_step_0 t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' \<equiv> 
            let ts = getVWNC \<sigma>\<^sub>L t ; ts' = getTS \<sigma>\<^sub>L ts in
             l_value \<sigma>\<^sub>L ts = v \<and>
             \<sigma>\<^sub>L' = fst(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
             \<sigma>\<^sub>C' = snd(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts')"


definition "lock_CAS_step_0 t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' res \<equiv> 
            let ts = getVWNC \<sigma>\<^sub>L t ; ts' = getTS \<sigma>\<^sub>L ts in
             (if l_value \<sigma>\<^sub>L ts = v 
              then
                 \<sigma>\<^sub>L' = fst(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
                 \<sigma>\<^sub>C' = snd(lock_update t ts v' \<sigma>\<^sub>L \<sigma>\<^sub>C ts') \<and>
                 res = True
              else
                 \<sigma>\<^sub>L' = fst(lock_read  t False ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
                 \<sigma>\<^sub>C' = snd(lock_read  t False ts \<sigma>\<^sub>L \<sigma>\<^sub>C) \<and>
                 res = False)"


abbreviation lock_WrX_state_abbr:: "l_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow> T \<Rightarrow> l_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ [lock := _]\<^sub>_ _ _" [100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [lock := v]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lock_write_step t False \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v"

abbreviation  lock_WrR_state_abbr:: "l_state \<Rightarrow> surrey_state \<Rightarrow>  V \<Rightarrow> T \<Rightarrow> l_state \<Rightarrow>surrey_state \<Rightarrow> bool" ("_ _ [lock :=\<^sup>R _]\<^sub>_ _ _" [100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [lock :=\<^sup>R v]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lock_write_step t True \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v"

abbreviation  lock_RdX_state_abbr:: "l_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow>  T \<Rightarrow> l_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _[_ \<leftarrow> lock]\<^sub>_ _ _" [100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [r \<leftarrow> lock]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lock_read_step t False \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' r"

abbreviation  lock_RdA_state_abbr:: "l_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow> T \<Rightarrow> l_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ [_ \<leftarrow>\<^sup>A lock]\<^sub>_ _ _" [100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C [r \<leftarrow>\<^sup>A lock]\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lock_read_step t True \<sigma>\<^sub>L \<sigma>\<^sub>C \<sigma>\<^sub>L' \<sigma>\<^sub>C' r"

abbreviation  lock_Up_state_abbr:: "l_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> l_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ RMW[lock, _, _]\<^sub>_ _ _" [100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C RMW[lock, v, v']\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lock_update_step t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v'"

abbreviation  lock_CAS_state_abbr:: "l_state \<Rightarrow> surrey_state \<Rightarrow> bool \<Rightarrow>  V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> l_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ _ CAS[lock, _, _, _]\<^sub>_ _ _" [100,100,100,100,100,100,100,100])
  where "\<sigma>\<^sub>L \<sigma>\<^sub>C CAS[lock, res, v, v']\<^sub>t \<sigma>\<^sub>L' \<sigma>\<^sub>C' \<equiv> lock_CAS_step t \<sigma>\<^sub>L \<sigma>\<^sub>C  \<sigma>\<^sub>L' \<sigma>\<^sub>C' v v' res"






definition
  "l_wfs \<sigma>\<^sub>L \<sigma>\<^sub>C \<equiv>
      (\<forall> t . l_thrView \<sigma>\<^sub>L t \<in> l_writes_on \<sigma>\<^sub>L ) \<and>
      (\<forall> w x. l_modView \<sigma>\<^sub>L w x \<in> writes_on \<sigma>\<^sub>C x) \<and>
      (finite(l_writes_on \<sigma>\<^sub>L)) \<and>
      l_covered \<sigma>\<^sub>L \<subseteq> l_writes \<sigma>\<^sub>L \<and>
      (\<forall> w . w = l_lastWr \<sigma>\<^sub>L \<longrightarrow> w \<notin> l_covered \<sigma>\<^sub>L ) \<and>
      (\<forall> ts l . tst(l_modView \<sigma>\<^sub>L ts l) \<le> tst(lastWr \<sigma>\<^sub>C l))"
 


definition "l_d_obs \<sigma> view u \<equiv> view = l_lastWr \<sigma> \<and> l_value \<sigma> (l_lastWr \<sigma>) = u"
definition "l_d_obs_t \<sigma> t u \<equiv> l_d_obs \<sigma> (l_thrView \<sigma> t) u"
definition "l_p_obs \<sigma> t u \<equiv> \<exists> ts. ts \<in> l_visible_writes \<sigma> t  \<and> u = l_value \<sigma> ts" 
definition "l_c_obs \<sigma>\<^sub>C \<sigma>\<^sub>L u t y v \<equiv> 
              \<forall> ts \<in> l_visible_writes \<sigma>\<^sub>L t . l_value \<sigma>\<^sub>L ts = u \<longrightarrow>
                         d_obs \<sigma>\<^sub>C (l_modView \<sigma>\<^sub>L ts) y v \<and>
                         l_releasing \<sigma>\<^sub>L ts"


definition "locked \<sigma> t v \<equiv> l_d_obs_t \<sigma> t v"

definition "notLocked \<sigma> t v \<equiv> l_d_obs_t \<sigma> t v"
definition "l_covered_v \<sigma> v \<equiv> \<forall> ts .  ts \<in> l_writes_on \<sigma> \<and> ts \<notin> l_covered \<sigma> \<longrightarrow> ts = l_lastWr \<sigma> \<and> l_value \<sigma> ts = v"

(*  (\<exists> ts . ts \<in> l_writes_on \<sigma> \<and> l_value \<sigma> ts = v) \<and> 


definition "l_covered_val \<sigma> v \<equiv> 
  (\<exists> ts . ts \<in> l_writes_on \<sigma> \<and> l_value \<sigma> ts = v) \<and>
  (\<forall> ts . ts \<in> l_writes_on \<sigma> \<and> ts \<notin> l_covered \<sigma> \<longrightarrow> l_value \<sigma> ts \<noteq> v)"

*)

definition "l_covered_val \<sigma> v \<equiv> 
  (\<exists> ts . ts \<in> l_writes_on \<sigma> \<and> l_value \<sigma> ts = v) \<and>
  (\<forall> ts . ts \<in> l_writes_on \<sigma> \<and> ts \<notin> l_covered \<sigma> \<longrightarrow> l_value \<sigma> ts > v)"


abbreviation l_covered_v_abbr:: "nat \<Rightarrow> l_state \<Rightarrow> bool" ("cvd[lock, _] _" [100, 100])
  where "cvd[lock, u] \<sigma> \<equiv> l_covered_v \<sigma> u"

abbreviation l_dobs_abbr:: " T \<Rightarrow> nat \<Rightarrow> l_state \<Rightarrow> bool" ("[lock =\<^sub>_ _] _" [100, 100])
  where "[lock =\<^sub>t u] \<sigma> \<equiv> l_d_obs_t \<sigma> t u"

abbreviation l_covered_val_abbr:: "nat \<Rightarrow> l_state \<Rightarrow> bool" ("cvv[lock, _] _" [100, 100])
  where "cvv[lock, u] \<sigma> \<equiv> l_covered_val \<sigma> u"


abbreviation l_p_obs_abbr:: " T \<Rightarrow> V \<Rightarrow>  l_state \<Rightarrow> bool" ("[lock \<approx>\<^sub>_ _] _" [100, 100, 100])
  where "[lock \<approx>\<^sub>t u] \<sigma>\<^sub>L \<equiv> l_p_obs \<sigma>\<^sub>L t u"

abbreviation l_c_obs_abbr:: "V \<Rightarrow> L \<Rightarrow> T \<Rightarrow> V \<Rightarrow> l_state \<Rightarrow> surrey_state \<Rightarrow> bool" ("[lock = _]\<lparr>_ =\<^sub>_ _ \<rparr> _ _" [100, 100, 100, 100, 100])
  where "[lock = u]\<lparr>y =\<^sub>t v\<rparr> \<sigma>\<^sub>L \<sigma>\<^sub>C \<equiv> l_c_obs \<sigma>\<^sub>C \<sigma>\<^sub>L u t y v"



definition l_vfs :: "l_state \<Rightarrow> TS  \<Rightarrow> rat set"
  where "l_vfs \<sigma> ts \<equiv> {ts'. l_valid_fresh_ts \<sigma> ts ts'}"

definition "l_vws \<sigma> t \<equiv> {ts . ts\<in> l_visible_writes \<sigma> t \<and> ts \<notin> l_covered \<sigma> }"

definition "l_obsW \<sigma> t \<equiv> {ts . ts\<in> l_visible_writes \<sigma> t}"

definition "l_getVWNC \<sigma> t \<equiv> (SOME e . e \<in> l_vws \<sigma> t )"

definition "l_getVW \<sigma> t \<equiv> (SOME e . e \<in> l_obsW \<sigma> t)"

definition l_getTS :: "l_state \<Rightarrow> TS \<Rightarrow> rat"
  where "l_getTS \<sigma> ts \<equiv> (SOME e . e \<in> l_vfs \<sigma> ts)"

lemma vws_subset_obsW: "wfs cs \<Longrightarrow> l_wfs ls cs \<Longrightarrow> l_vws ls t \<subseteq> l_obsW ls t"
  by(simp add: l_vws_def l_obsW_def)
  

lemma l_getVWNC_in_l_writes: "wfs cs \<Longrightarrow> l_wfs ls cs \<Longrightarrow> l_getVWNC ls t \<in> l_writes ls"
  apply(simp add: l_wfs_def l_getVWNC_def l_lastWr_def l_vws_def l_visible_writes_def l_writes_on_def)
  by (metis (mono_tags, lifting) Sup_fin.coboundedI Sup_fin_Max eq_Max_iff ex_in_conv verit_sko_ex_indirect)


(***********************************)
definition "l_p_vorder \<sigma> u v \<equiv> \<exists> ts ts'.  ts \<in> l_writes_on \<sigma>  \<and>  ts' \<in>l_writes_on \<sigma> \<and>
                                        l_value \<sigma> ts = u \<and> l_value \<sigma> ts' = v \<and>
                                        ts<ts' "

definition "l_init_val \<sigma> v \<equiv> 
  \<exists> w . w \<in> l_writes_on \<sigma>  \<and> 
        (\<forall> w'\<in> l_writes_on \<sigma> .  w \<noteq> w' \<longrightarrow>  w < w') \<and> 
        l_value \<sigma> w = v"

definition "l_amo \<sigma> u \<equiv> \<not> l_p_vorder \<sigma> u u"

definition "l_no_val \<sigma> i u \<equiv> l_init_val \<sigma> i \<and> \<not> l_p_vorder \<sigma> i  u"

abbreviation l_no_abbr:: "V \<Rightarrow> V \<Rightarrow> l_state \<Rightarrow> bool" ("[\<zero>lock, _]\<^sub>_ _" [100,100,100])
  where "[\<zero>lock, u]\<^sub>i \<sigma> \<equiv> l_no_val \<sigma>  i u"


lemmas all_updates = l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def update_thrView_def
lemmas all_updates_client = add_cv_def update_thrView_def update_modView_def update_mods_def

end

==> anc/Lock_ProofRules.thy <==
theory Lock_ProofRules
imports AbstractLock
begin

lemmas [simp] = rev_app_def Let_def

lemma lock_acqure_wfs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "lock_acquire_step t ls cs  ls' cs' res ver"
    shows "wfs cs'"
  using assms
  apply(simp add: lock_acquire_step_def lock_acquire_def lock_update_def lock_read_def)
  apply(elim exE conjE)
  apply(case_tac " even (l_value ls ts)", simp_all)
   apply(simp add:  l_writes_on_def l_value_def l_valid_fresh_ts_def l_visible_writes_def)
   apply(unfold wfs_def lock_update_def, simp)
     apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
   apply(elim conjE)
   apply(case_tac "\<not>l_releasing ls ts", simp_all)
  apply(simp add: update_thrView_def)
  apply(simp add: update_thrView_def)
   apply(unfold writes_on_def ts_oride_def, simp)
   apply(intro allI impI conjI)
  apply(simp add: var_def l_wfs_def)
  apply (simp add: var_def writes_on_def)
  apply(simp add:  l_wfs_def)
  by (metis (no_types, lifting) mem_Collect_eq writes_on_def)
  (*apply(simp add: lock_read_def update_thrView_def)
  apply(intro allI impI conjI)
   apply(simp add: l_wfs_def var_def ts_oride_def)
  by (simp_all add: l_syncing_def)
  *)

lemma lock_acqure_l_wfs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "lock_acquire_step t ls cs  ls' cs' res ver"
    shows "l_wfs ls' cs'"
  using assms
  apply(simp add: lock_acquire_step_def)
  apply(elim exE conjE)
  apply(simp add: lock_acquire_def)
  apply(case_tac " even (l_value ls ts)", simp_all)
   apply(simp add: lock_update_def)
     apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
   apply(case_tac "l_releasing ls ts", simp_all)
    apply(simp add: l_wfs_def)
    apply (intro conjI allI impI)
  apply(simp add: l_writes_on_def)
              apply(simp add: l_writes_on_def)
             apply(unfold writes_on_def, simp)[1]
             apply(intro conjI)
  apply(simp add: var_def)
              apply (simp add: ts_oride_def var_def wfs_def writes_on_def)
             apply(simp add: ts_oride_def update_thrView_def)
  apply(intro impI)
  apply (metis (no_types, lifting) mem_Collect_eq wfs_def writes_on_def)
             apply(unfold writes_on_def, simp)[1]
             apply(simp add: ts_oride_def update_thrView_def)
  apply (simp add: l_writes_on_def)
    using l_visible_writes_def l_writes_on_def apply blast  
         apply blast
  apply(simp add: l_lastWr_def l_writes_on_def update_thrView_def l_valid_fresh_ts_def)
  apply fastforce
  apply(simp add: l_lastWr_def l_writes_on_def)
  apply (metis (no_types, lifting) Max.coboundedI Max_eqI finite.insertI subsetD subset_insertI)
  apply(simp add: lastWr_def update_thrView_def ts_oride_def)
      apply(unfold writes_on_def, simp)[1]
  apply safe  
       apply (simp add: l_visible_writes_def l_writes_on_def)
      apply(simp add: l_valid_fresh_ts_def l_visible_writes_def l_writes_on_def l_lastWr_def)
      apply(elim conjE)
      apply(unfold wfs_def writes_on_def, simp)
     apply(elim conjE)
  apply(simp add: lastWr_def update_thrView_def ts_oride_def)
      apply(unfold writes_on_def, simp)[1]
  apply(simp add: lastWr_def update_thrView_def ts_oride_def)
   apply(simp add: l_wfs_def)
   apply(intro conjI allI impI)
  apply(simp add: l_writes_on_def)
  apply(simp add: l_writes_on_def)
    apply(unfold writes_on_def, simp)[1]
           apply(unfold writes_on_def, simp)[1]
  apply(simp add: l_writes_on_def)
  using l_visible_writes_def l_writes_on_def apply blast 
        apply blast
  apply(simp add: l_lastWr_def l_writes_on_def l_valid_fresh_ts_def)
  apply fastforce
      apply(simp add: l_lastWr_def l_writes_on_def l_valid_fresh_ts_def)
      apply (metis (no_types, lifting) Max_eqI Max_ge finite.insertI in_mono subset_insertI)
  apply(simp add: lastWr_def update_thrView_def)  
  using assms(1) apply auto[1]
  done
  (*using assms(1) apply auto[1]
  apply(simp add: l_wfs_def lock_read_def)
  apply(intro conjI)
  apply (simp add: l_syncing_def)
  apply(intro impI conjI allI)
  apply(simp add: l_writes_on_def l_update_thrView_def)
  
  using l_visible_writes_def l_writes_on_def apply blast
  apply(simp add: l_update_thrView_def update_thrView_def)
     apply(simp add: l_update_thrView_def l_writes_on_def)
  apply(simp add: l_update_thrView_def)
   apply(simp add: l_lastWr_def l_update_thrView_def l_writes_on_def)
  by(simp add: lastWr_def update_thrView_def l_update_thrView_def)
  *)

lemma lock_release_l_wfs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "lock_release_step t ls cs  ls' cs'"
    shows "l_wfs ls' cs"
  using assms
  apply(simp add: l_wfs_def lock_release_step_def l_writes_on_def lock_release_def lock_write_def)
  apply(elim exE conjE)
  apply(simp add: l_update_mods_def l_update_modView_def l_update_thrView_def l_lastWr_def l_writes_on_def)
  apply(intro conjI)
   apply blast
    apply(simp add: l_value_def l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def)
  
  apply (metis (no_types, lifting) Max.coboundedI Max_eqI finite.insertI in_mono subset_insertI)
  by(simp_all add: lastWr_def)


lemma lock_release_wfs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "lock_release_step t ls cs  ls' cs'"
    shows "wfs cs"
  using assms
  apply(simp add: l_wfs_def lock_release_step_def l_writes_on_def lock_release_def lock_write_def)
  done



lemma lock_acqure_unsuccessful_pres_d_obs:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[lock =\<^sub>t x] ls"
      and "lock_acquire_step t ls cs  ls' cs' False ver"
  shows "[lock =\<^sub>t x] ls'"
  using assms
 apply (simp add: lock_acquire_step_def lock_acquire_def l_d_obs_t_def l_d_obs_def)
  apply safe
   apply(case_tac "even (l_value ls ts)", simp)
   apply simp
  apply(simp add: lock_read_def  l_update_thrView_def)
  
  by fastforce
 (* apply(case_tac "l_syncing ls ts False", simp)
    apply (simp add: l_syncing_def)
   apply simp
   apply(simp add: l_lastWr_def l_writes_on_def l_value_def l_valid_fresh_ts_def l_visible_writes_def)
   apply(elim conjE)
   apply(simp add: l_wfs_def)
  apply (simp add: dual_order.antisym l_writes_on_def)
   apply(case_tac "even (l_value ls ts)", simp)
  apply simp
  apply(simp add: lock_read_def l_update_thrView_def l_value_def l_lastWr_def l_writes_on_def)
  done
*)

lemma cvv_val:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "cvv[lock,x] ls"
      and "lock_acquire_step t ls cs  ls' cs' True ver"
    shows "ver \<noteq> x"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def l_d_obs_t_def l_d_obs_def)
  apply(simp add: l_covered_val_def)
  apply (elim exE conjE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
  apply(case_tac "l_releasing ls ts", simp_all)
  apply(simp add: l_value_def l_visible_writes_def)
  using l_writes_on_def apply blast
  apply(case_tac "l_releasing ls ts", simp_all)
  apply(simp add: l_value_def l_visible_writes_def)
    using l_writes_on_def by blast

(* apply (simp add: lock_acquire_step_def lock_acquire_def l_d_obs_t_def l_d_obs_def)
  apply safe
   apply(case_tac "even (l_value ls ts)", simp)
  apply(simp add: lock_update_def)
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
     apply(simp add: l_value_def l_wfs_def l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def)
  using l_covered_val_def l_value_def l_writes_on_def apply blast
  by simp
*)


lemma cvv_release:
  assumes "l_wfs ls cs"
      and "wfs cs" 
      and "cvv[lock,x] ls"
      and "lock_release_step t ls cs ls' cs'"
    shows "cvv[lock,x] ls'"
  using assms
 apply (simp add: lock_release_step_def lock_release_def l_covered_val_def l_d_obs_t_def l_d_obs_def)
  apply(elim conjE exE, intro conjI allI)
   apply(rule_tac x = tsa in exI)
   apply(intro conjI)
    apply(simp add: lock_write_def )
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
    apply(simp add: lock_write_def )
  apply(simp add: l_value_def l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
   apply(intro allI impI)
  apply(simp add: l_valid_fresh_ts_def)
  using l_writes_on_def apply blast
  apply(intro impI, elim conjE)
  apply(case_tac "tsb \<in> l_writes_on ls")
    apply(simp add: lock_write_def )
   apply(simp add: l_value_def l_add_cv_def l_update_thrView_def l_valid_fresh_ts_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
   apply(intro allI impI)
   apply blast
  apply(subgoal_tac "tsa \<in> l_covered ls") defer
  apply blast
    apply(simp add: lock_write_def )
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
  apply(case_tac "l_value ls ts > x")
   apply(simp add: l_value_def)
  apply clarsimp
  using assms(3) l_covered_val_def l_visible_writes_def by blast


lemma cvd_cvv_val:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "cvd[lock,x] ls"
      and "lock_acquire_step t ls cs  ls' cs' True ver"
    shows "cvv[lock,x] ls'"
  using assms
 apply (simp add: lock_acquire_step_def lock_acquire_def lock_update_def l_covered_v_def l_covered_val_def l_d_obs_t_def l_d_obs_def)
  apply(elim exE conjE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
  apply(case_tac "l_releasing ls ts", simp_all)
   apply(intro conjI)
    apply(simp add: l_value_def)
    apply(rule_tac x=ts in exI)
  apply(intro conjI impI)
   apply(simp add: l_valid_fresh_ts_def)
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def apply blast
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def apply blast
  apply(intro allI conjI impI)
   apply(simp add: l_value_def)
  apply(intro conjI impI)
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def apply blast
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def apply blast
   apply(intro conjI)
    apply(simp add: l_value_def)
    apply(rule_tac x=ts in exI)
  apply(intro conjI impI)
   apply(simp add: l_valid_fresh_ts_def)
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def apply blast
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def apply blast
  apply(intro allI conjI impI)
   apply(simp add: l_value_def)
  apply(intro conjI impI)
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def apply blast
   apply(simp add: l_visible_writes_def)
  using l_writes_on_def by blast

lemma cvv_lock_acquire_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "cvv[lock,x] ls"
      and "lock_acquire_step t ls cs  ls' cs' b ver"
    shows "cvv[lock,x] ls'"
  using assms
 apply (simp add: lock_acquire_step_def lock_acquire_def lock_update_def l_covered_v_def l_covered_val_def l_d_obs_t_def l_d_obs_def)
  apply(elim exE conjE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
   apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
   apply(case_tac "l_releasing ls ts", simp_all)
  apply(intro conjI)
     apply(rule_tac x = tsa in exI)
  apply(intro conjI)
      apply blast
     apply(simp add: l_value_def l_valid_fresh_ts_def l_visible_writes_def)
  apply(intro impI)
  using l_writes_on_def apply blast
  apply(intro allI impI conjI)
     apply(simp add: l_value_def l_valid_fresh_ts_def l_visible_writes_def)
   using l_writes_on_def less_Suc_eq apply blast
  apply(intro allI impI conjI)
     apply(rule_tac x = tsa in exI)
  apply(intro conjI)
      apply blast
     apply(simp add: l_value_def l_valid_fresh_ts_def l_visible_writes_def)
  apply(intro impI)
  using l_writes_on_def apply blast
     apply(simp add: l_value_def l_valid_fresh_ts_def l_visible_writes_def)
   using l_writes_on_def less_Suc_eq apply blast
   by blast


lemma lock_acqure_successful_pres_d_obs:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[lock =\<^sub>t x] ls"
      and "lock_acquire_step t ls cs  ls' cs' True ver"
    shows "[lock =\<^sub>t (x + 1) ] ls'"
  using assms
 apply (simp add: lock_acquire_step_def lock_acquire_def l_d_obs_t_def l_d_obs_def)
  apply safe
   apply(case_tac "even (l_value ls ts)", simp)
  apply(simp add: lock_update_def)
    apply safe
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
     apply(simp add: l_value_def l_wfs_def l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def)
     apply(elim conjE)
     apply (metis Max.coboundedI Max_insert2 less_eq_rat_def order.strict_trans)
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
    apply(simp add: l_value_def l_wfs_def l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def)
    apply (metis Max.coboundedI Max_insert2 less_eq_rat_def order.strict_trans)
   apply(case_tac "even (l_value ls ts)", simp)
   apply simp
  apply(case_tac "even (l_value ls ts)", simp)
   apply(simp add: lock_update_def)
  apply(simp add:l_value_def l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def l_lastWr_def l_writes_on_def)
   apply(case_tac "l_releasing ls ts", simp)
  apply(simp add: l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def)
    apply(elim conjE)
   apply(simp add: l_wfs_def )
   apply safe
      apply (metis Max_ge antisym l_writes_on_def)
  apply(simp add: l_writes_on_def)
     apply (metis Max.coboundedI Max_insert2 less_eq_rat_def order.strict_trans)
  apply (metis (no_types, lifting) Max.bounded_iff Max_eqI empty_iff l_visible_writes_def l_wfs_def l_writes_on_def mem_Collect_eq)
  apply(simp add: l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def)
   apply(simp add: l_wfs_def l_writes_on_def)
    apply(elim conjE)
  apply (metis Max.coboundedI Max_insert2 less_eq_rat_def order.strict_trans)
  by simp

lemma lock_acqure_unsuccessful_client_pres_d_obs:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[x =\<^sub>t v] cs"
      and "lock_acquire_step t ls cs  ls' cs' False ver"
    shows "[x =\<^sub>t v ] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def )
  apply (elim exE conjE)
  by (case_tac "even (l_value ls ts)", simp_all)
  (*apply(simp add: lock_update_def lock_read_def)
  apply(simp add: l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def  l_writes_on_def)
  apply safe
   apply (simp add: l_syncing_def)
  apply simp
  apply(simp add: update_thrView_def)
  done*)

lemma last_client_lock_acquire:
 assumes "wfs cs"
      and "l_wfs ls cs"
      and "lock_acquire_step t ls cs  ls' cs' res ver"
    shows "lastWr cs' x = lastWr cs x"
  using assms
  apply(simp add: lock_acquire_step_def lastWr_def)
  apply(simp add: lock_acquire_def)
  apply(elim exE conjE)
  apply(case_tac " even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
  apply(simp add: update_thrView_def l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def  l_writes_on_def)
  apply safe
  apply(case_tac "l_releasing ls ts", simp_all)
   apply(unfold writes_on_def)[1]
   by simp
  (*
  apply(simp add: lock_read_def)
  apply(simp add: update_thrView_def l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def  l_writes_on_def)
    by (simp add: l_syncing_def)
  *)

lemma writes_client_lock_acquire:
 assumes "wfs cs"
      and "l_wfs ls cs"
      and "lock_acquire_step t ls cs  ls' cs' res ver"
    shows "writes_on cs x = writes_on cs' x"
  using assms
  apply(simp add: lock_acquire_step_def)
  apply (elim exE conjE)
  apply(simp add: lock_acquire_def)
  apply(case_tac " even (l_value ls ts)", simp_all)
   apply(simp add: lock_update_def)
  apply(unfold writes_on_def)
  by(simp add: update_thrView_def l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def  l_writes_on_def)
  (* apply(simp add: lock_read_def)
  by(simp add: update_thrView_def l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def  l_writes_on_def)  *)

lemma mods_client_lock_acquire:
 assumes "wfs cs"
      and "l_wfs ls cs"
      and "lock_acquire_step t ls cs  ls' cs' res ver"
    shows "mods cs  = mods cs'"
  using assms
  apply(simp add: lock_acquire_step_def)
  apply (elim exE conjE)
  apply(simp add: lock_acquire_def)
  apply(case_tac " even (l_value ls ts)", simp_all)
   by(simp add: lock_update_def update_thrView_def)
(*   apply(simp add: lock_read_def)
  by(simp add: update_thrView_def l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def  l_writes_on_def)  
*)



lemma l_pair: "l_wfs ls cs \<Longrightarrow> wfs cs \<Longrightarrow> l_modView ls ts x = (var (l_modView ls ts x), tst (l_modView ls ts x))"
  apply(simp add: l_wfs_def tst_def var_def)
  done

lemma lock_acqure_successful_client_pres_d_obs:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[x =\<^sub>t v] cs"
      and "lock_acquire_step t ls cs  ls' cs' True ver"
    shows "[x =\<^sub>t v ] cs'"
  using assms
  apply(simp add: d_obs_t_def d_obs_def)
  apply safe
  apply(simp add: lastWr_def)
   apply(subgoal_tac "writes_on cs' x = writes_on cs x")
  defer
  using writes_client_lock_acquire apply blast
   apply (simp add: last_client_lock_acquire mods_client_lock_acquire value_def)
  apply simp
  apply(simp add: l_wfs_def)
  apply (elim conjE)
  apply (simp add: lock_acquire_step_def lock_acquire_def lock_update_def)
  apply safe
    apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
  apply(simp add:   l_add_cv_def l_update_thrView_def l_update_modView_def l_update_mods_def  l_writes_on_def)
   apply(case_tac "l_releasing ls ts", simp_all)
   apply(subgoal_tac "tst (thrView cs t x) \<ge> tst ((l_modView ls ts) x)")
    defer
    apply(simp add: update_thrView_def lastWr_def)
    apply(unfold writes_on_def, simp)[1]
   apply(simp add: update_thrView_def)

    apply(simp add: update_thrView_def ts_oride_def lastWr_def)
  apply(simp add: l_valid_fresh_ts_def l_lastWr_def l_writes_on_def l_visible_writes_def)
  apply safe
  apply(subgoal_tac " lastWr cs x = l_modView ls ts x")
  apply (simp add: lastWr_def)
  apply(unfold wfs_def writes_on_def, simp)
  apply safe
  apply(subgoal_tac "\<forall>w. w \<in> writes_on cs x \<longrightarrow>
           tst w \<le> tst (lastWr cs x)")
  defer
  using assms(1) last_write_max apply blast
  apply(unfold  writes_on_def, simp)[1]
  apply(subgoal_tac " tst (lastWr cs x) = tst(l_modView ls ts x)")
   apply(subgoal_tac "lastWr cs x\<in>writes_on cs x")
    apply(subgoal_tac "l_modView ls ts x\<in>writes_on cs x")
   apply(subgoal_tac "lastWr cs x = (x, tst (lastWr cs x))")
   apply(subgoal_tac "l_modView ls ts x = (x, tst (l_modView ls ts x))")
       apply simp
  using assms(1,2) 
    apply(unfold  writes_on_def, simp)[1]
      apply (metis (no_types, lifting) l_pair)
  apply(simp add: tst_def)  
     apply (metis lastWr_def snd_eqD)
    apply (meson assms(2) l_wfs_def)  
  using assms(1) last_write_write_on apply blast
  apply (simp add: tst_def)
   apply(subgoal_tac "lastWr cs x\<in>writes_on cs x")
    apply(subgoal_tac "l_modView ls ts x\<in>writes_on cs x")  
    apply (metis assms(1) dual_order.antisym lastWr_def last_write_max snd_eqD tst_def writes_on_def)
   apply (meson assms(2) l_wfs_def)
  using assms(1) last_write_write_on by blast

lemma lock_acquire_successful_p_obs:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[lock =\<^sub>t v] ls"
      and "\<not>[lock \<approx>\<^sub>t' u] ls"
      and "u \<ge> v + 2 "
      and "lock_acquire_step t ls cs  ls' cs' True ver"
    shows "\<not>[lock \<approx>\<^sub>t' u] ls'"
  using assms
    apply (simp add: lock_acquire_step_def lock_acquire_def )
  apply safe
  apply(case_tac "even (l_value ls ts)", simp_all)
   apply(simp add: lock_update_def)
  apply(simp add: l_add_cv_def l_update_mods_def l_update_modView_def l_update_thrView_def)
  apply (case_tac "l_releasing ls ts", simp_all)
  apply(simp_all add: l_p_obs_def l_d_obs_def l_d_obs_t_def)
    apply(simp add: l_value_def l_lastWr_def l_wfs_def l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def)
   apply(elim conjE exE disjE)
  apply(case_tac " t' = t", simp_all)
     apply (metis Max.coboundedI Suc_le_eq  dual_order.antisym  less_not_refl)
  apply (metis Max.coboundedI Suc_n_not_le_n  dual_order.antisym)
   apply(case_tac " t' = t", simp_all)
  apply(case_tac "tsa = ts'", simp_all)
     apply blast
    apply (meson Max.coboundedI dual_order.antisym l_writes_on_def less_eq_rat_def order.trans)
     apply (metis (full_types) add_less_cancel_left add_less_cancel_right less_not_refl numeral_less_iff)
  apply (elim conjE exE)
  apply(simp add: l_value_def l_lastWr_def l_valid_fresh_ts_def l_visible_writes_def l_writes_on_def)
  apply (elim conjE disjE, simp)
   apply(case_tac "t' = t", simp_all)
  apply(simp add: update_thrView_def l_wfs_def)
  apply (metis Max_ge Suc_n_not_le_n eq_iff l_writes_on_def)
  apply(simp add: update_thrView_def l_wfs_def)
  apply (metis Max_ge Suc_n_not_le_n eq_iff l_writes_on_def)
  apply(simp add: update_thrView_def l_wfs_def)
  apply(case_tac "tsa = ts'", simp_all)
  apply blast
   apply(case_tac "t' = t", simp_all)
   apply (metis Max_ge dual_order.antisym dual_order.irrefl dual_order.strict_trans l_writes_on_def less_eq_rat_def)
  by blast

lemma lock_acquire_unsuccessful_p_obs:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[lock =\<^sub>t v] ls"
      and "\<not>[lock \<approx>\<^sub>t' u] ls"
      and "u\<noteq>v "
      and "lock_acquire_step t ls cs  ls' cs' False ver"
    shows "\<not>[lock \<approx>\<^sub>t' u] ls'"
  using assms
    apply (simp add: lock_acquire_step_def lock_read_def lock_acquire_def)
  apply safe
 by(case_tac "even (l_value ls ts)", simp_all)

 (* apply(simp add: lock_read_def)
  apply(case_tac "l_syncing ls ts False", simp_all)
  using l_syncing_def apply blast
  apply(simp add: l_update_thrView_def l_p_obs_def l_visible_writes_def l_valid_fresh_ts_def l_writes_on_def l_wfs_def l_value_def)
  apply(elim exE)
  apply(case_tac "t' = t", simp_all)
  apply(elim conjE)
  using order.trans apply blast
  by blast
*)

lemma lock_acquire_unsuccessful_d_obs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[lock =\<^sub>t' v] ls"
      and "lock_acquire_step t ls cs  ls' cs' False ver"
    shows "[lock =\<^sub>t' v] ls'"
  using assms
    apply (simp add: lock_acquire_step_def lock_read_def lock_acquire_def)
  apply(elim exE conjE)
  by(case_tac "even (l_value ls ts)", simp_all)
  (*apply(simp add: l_valid_fresh_ts_def l_visible_writes_def lock_read_def l_update_thrView_def l_d_obs_def l_d_obs_t_def l_lastWr_def l_writes_on_def l_value_def l_wfs_def)
  apply(elim conjE, intro impI)
  by (metis Max_ge eq_iff)*)


lemma lock_acquire_unsuccessful_c_obs_pres:
  assumes "wfs cs"
  and "l_wfs ls cs"
and "[lock = v]\<lparr>x =\<^sub>t u\<rparr> ls cs"
      and "lock_acquire_step t' ls cs  ls' cs' False ver"
    shows "[lock = v]\<lparr>x =\<^sub>t u\<rparr> ls' cs'"
  using assms
      apply (simp add: lock_acquire_step_def lock_read_def lock_acquire_def)
  apply safe
  by(case_tac "even (l_value ls ts)", simp_all)
  (*apply(simp add: lock_read_def l_c_obs_def d_obs_def)
  apply safe
  apply (simp add: l_syncing_def)
  apply (simp add: l_syncing_def)
     apply (simp add: l_syncing_def)
    apply(simp add: l_update_thrView_def update_thrView_def lastWr_def l_value_def l_visible_writes_def l_writes_on_def)
    apply(case_tac " t = t'",simp_all)
   apply(simp add: update_thrView_def lastWr_def l_update_thrView_def l_visible_writes_def l_value_def l_writes_on_def)
  apply(unfold writes_on_def)[1]
    apply(case_tac " t = t'",simp_all)
  using order.trans apply blast
  apply(simp add: l_update_thrView_def l_releasing_def l_value_def l_visible_writes_def l_writes_on_def)
    apply(case_tac " t = t'",simp_all)
  done*)


lemma lock_acquire_successful_version:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "odd m"
      and "even n"
      and "\<forall> z . z\<notin>{m,n} \<longrightarrow> \<not>[lock \<approx>\<^sub>t z] ls "
      and "lock_acquire_step t ls cs  ls' cs' True ver"
    shows "ver = n"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
  apply(case_tac "l_releasing ls ts", simp_all)
  apply(simp add: l_add_cv_def l_update_modView_def l_update_mods_def l_update_thrView_def update_thrView_def)
  apply(simp add: l_visible_writes_def l_valid_fresh_ts_def l_writes_on_def l_p_obs_def l_value_def)
  apply safe
  apply metis
  by (metis l_p_obs_def)


lemma lock_acquire_successful_c_o_s:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[lock = n]\<lparr>x =\<^sub>t u\<rparr> ls cs"
      and "lock_acquire_step t ls cs  ls' cs' True n"
    shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
  apply(simp add: l_add_cv_def l_update_modView_def l_update_mods_def l_update_thrView_def update_thrView_def)
   apply(simp add: l_visible_writes_def l_valid_fresh_ts_def l_writes_on_def l_p_obs_def l_value_def l_c_obs_def d_obs_def d_obs_t_def)
  apply(simp add: lastWr_def l_writes_on_def ts_oride_def)
  apply safe
   apply(unfold writes_on_def)
   apply simp
 by(simp add: value_def)

(*
lemma lock_acquire_successful_c_o_s:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[x =\<^sub>t u] cs"
    shows "[lock = n]\<lparr>x =\<^sub>t u\<rparr> ls cs"
  using assms
   apply(simp add: l_visible_writes_def l_valid_fresh_ts_def l_writes_on_def l_p_obs_def l_value_def l_c_obs_def d_obs_def d_obs_t_def)
  apply(simp add: lastWr_def l_writes_on_def ts_oride_def)
  apply safe
   apply(unfold writes_on_def)
  sledgehammer
   apply simp
 by(simp add: value_def)
*)



lemma lock_acquire_successful_c_o:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "odd m"
      and "even n"
      and "\<forall> z . z\<notin>{m,n} \<longrightarrow> \<not>[lock \<approx>\<^sub>t z] ls "
      and "lock_acquire_step t ls cs  ls' cs' True ver"
      and "[lock = n]\<lparr>x =\<^sub>t u\<rparr> ls cs"
    shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_update_def)
  apply(case_tac "ver \<noteq> n")
  apply (metis (full_types) l_p_obs_def)
  apply(case_tac "l_releasing ls ts", simp_all) 
  using assms(6) lock_acquire_successful_c_o_s apply blast
  using l_c_obs_def by blast


lemma lock_acquire_successful_not_p_obs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
and "\<not>[lock \<approx>\<^sub>t u] ls"
 and "lock_acquire_step t ls cs  ls' cs' False ver"
shows "\<not>[lock \<approx>\<^sub>t u] ls'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  by(case_tac "even (l_value ls ts)", simp_all)
  (*apply(simp add: lock_read_def l_p_obs_def l_update_thrView_def l_visible_writes_def l_writes_on_def l_valid_fresh_ts_def)
  apply safe
  apply(simp add: l_wfs_def l_value_def)
  using order_trans by blast*)

lemma lock_acquire_unsuccessful_diff_t_d_p_obs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
and "[x =\<^sub>t u] cs"
and "t \<noteq> t'"
 and "lock_acquire_step t' ls cs  ls' cs' False ver"
shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  by(case_tac "even (l_value ls ts)", simp_all)
  (*apply(simp add: d_obs_t_def d_obs_def lastWr_def lock_read_def)
  apply safe
  apply (simp add: l_syncing_def)  
    apply (simp add: l_syncing_def)
  apply(unfold writes_on_def)
   apply(simp add: update_thrView_def)
   by(simp add: update_thrView_def)*)


  lemma lock_acquire_successful_diff_t_d_p_obs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[x =\<^sub>t u] cs"
      and "t \<noteq> t'"
      and "lock_acquire_step t' ls cs  ls' cs' True ver"
    shows "[x =\<^sub>t u] cs'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: d_obs_t_def d_obs_def lastWr_def lock_read_def)
  apply safe
   apply(simp_all add: lock_update_def update_thrView_def)
   apply safe
   apply(unfold writes_on_def)
   apply(case_tac "l_releasing ls ts", simp_all)
  by (simp add: value_def)

  lemma lock_acquire_successful_rv:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "[lock =\<^sub>t u] ls"
      and "lock_acquire_step t ls cs  ls' cs' True ver"
    shows "ver = u"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def)
  apply safe
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp_all add: lock_update_def update_thrView_def)
  apply(case_tac "l_releasing ls ts", simp_all)
  apply(simp_all add: l_add_cv_def l_value_def l_update_mods_def l_update_modView_def l_update_thrView_def)
  apply(simp_all add: l_d_obs_t_def l_d_obs_def lastWr_def lock_read_def)
  apply (metis (no_types, lifting) dual_order.antisym empty_def eq_Max_iff l_lastWr_def l_value_def l_visible_writes_def l_wfs_def mem_Collect_eq)
  by (metis (no_types, lifting) dual_order.antisym eq_Max_iff ex_in_conv l_lastWr_def l_value_def l_visible_writes_def l_wfs_def mem_Collect_eq)


lemma step_pres_l_wfs:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "step t a cs cs'"
    shows "l_wfs ls cs'"
  apply(rule step_cases[OF assms(3)])
 using assms(1,2)
    apply(simp add: read_trans_def l_wfs_def update_thrView_def)
    apply(unfold wfs_def writes_on_def, simp)[1]
    apply safe
     apply(simp add: lastWr_def)
     apply(unfold wfs_def writes_on_def, simp)[1]   
    apply(simp add: lastWr_def)
   apply(unfold wfs_def writes_on_def, simp)[1]
  apply(simp add: visible_writes_def)
  apply(elim conjE)
  apply(case_tac "aa \<noteq> x", simp_all) 
  using writes_on_var apply fastforce
   apply(simp add: write_trans_def all_updates_client l_wfs_def)
  apply(unfold writes_on_def, simp)[1]
  using assms(1,2)
   apply(intro conjI)
  apply(simp add: l_writes_on_def l_wfs_def)
       apply(intro allI)
  apply(intro conjI)
  using assms(2)
  apply(simp add: l_wfs_def) 
  apply (simp add: var_def writes_on_def)
  apply(simp add: l_wfs_def)   
  using writes_on_def apply fastforce
  using assms(2)
  apply(simp add: l_wfs_def) 
  apply(simp add: l_wfs_def) 
  using assms(2)
    apply(simp add: l_wfs_def) 
  apply(simp add: lastWr_def l_wfs_def)
   apply(unfold writes_on_def var_def, simp)[1]
  apply(intro allI impI, elim conjE)
   apply(case_tac "x \<noteq> l")
  apply (smt Collect_cong fst_conv)
   apply simp
   apply(simp add: valid_fresh_ts_def )
   apply(elim conjE)
  apply(erule_tac x = ts in allE)
  apply(erule_tac x = ts in allE)
  apply(erule_tac x = l  in allE)
  apply(erule_tac x = l  in allE)
   apply(erule_tac x = l  in allE)
  apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (l, ts') \<or>
                    w \<in> surrey_state.writes cs)} = ({w. fst w = l \<and>
                                       w \<in> surrey_state.writes cs} \<union> {(l, ts')})")
    defer
    apply safe
    apply simp
    defer
    apply clarsimp
    apply(simp add: tst_def)
    apply(subgoal_tac "Max (snd `
    {w. fst w = l \<and>
    w \<in> surrey_state.writes cs}) \<le> Max (insert ts'
    (snd `
    {w. fst w = l \<and>
    w \<in> surrey_state.writes cs}))")
    defer
    apply(unfold wfs_def writes_on_def, simp)[1]
    apply(subgoal_tac "finite(tst `{w. fst w = l \<and>  w \<in> surrey_state.writes cs})")
    apply(subgoal_tac "tst `{w. fst w = l \<and>  w \<in> surrey_state.writes cs} \<noteq> {}")

    apply simp 
    apply (simp add:  tst_def)  
    apply blast
    apply (simp add: var_def)
    defer
    apply linarith
    apply(simp add: l_wfs_def)
    apply(intro conjI)
         apply (meson assms(2) l_wfs_def)
    using assms (1,2)
        apply(unfold writes_on_def var_def, simp)
        apply(simp add: update_trans_def all_updates_client)
        apply(intro allI)
    apply safe
     apply(simp add: l_wfs_def)   
         apply (simp add: var_def writes_on_def)
     apply(simp add: l_wfs_def valid_fresh_ts_def)    
        apply (metis (no_types, lifting) mem_Collect_eq writes_on_def)
        using l_wfs_def apply blast
    apply(simp add: l_wfs_def)
         apply blast
        using l_wfs_def apply auto[1]
        apply(subgoal_tac "aa = x")
        defer
        using visible_var apply fastforce
        apply simp
        apply(simp add:  update_trans_def all_updates_client lastWr_def)
        apply(unfold writes_on_def, simp)[1]
        apply(simp add: l_wfs_def)
        apply(elim conjE)
        apply(unfold lastWr_def)
        apply(unfold writes_on_def, simp)[1]
        apply(case_tac "x \<noteq> l", simp_all)
        apply(subgoal_tac "{w. var w = l \<and>
                   (w = (x, ts') \<or>
                    w \<in> surrey_state.writes cs)} = {w. var w = l \<and>
                   (w \<in> surrey_state.writes cs)}")
          apply simp
        using var_def apply auto[1]
        apply clarsimp
        apply(simp add: visible_writes_def valid_fresh_ts_def)
        apply(unfold writes_on_def, simp)[1]
        apply(elim conjE)
        apply(erule_tac x = ts in allE)
        apply(erule_tac x = ts in allE)
        apply(erule_tac x = l in allE)
        apply(erule_tac x = l in allE)
        apply(erule_tac x = l in allE)
        apply safe
  apply(subgoal_tac "{w. fst w = l \<and>
                   (w = (l, ts') \<or>
                    w \<in> surrey_state.writes cs)} = ({w. fst w = l \<and>
                                       w \<in> surrey_state.writes cs} \<union> {(l, ts')})")
         defer
        apply simp
        apply auto[1]
        apply (simp add: tst_def var_def)
        apply(subgoal_tac "finite(snd `
                 {w. fst w = l \<and>
                     w \<in> surrey_state.writes cs})")
        defer
        apply(unfold wfs_def writes_on_def, simp)       
         apply (simp add: var_def)
        by auto


lemma lock_acquire_unsuccessful_cvd_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "cvd[lock, u] ls"
      and "lock_acquire_step t' ls cs  ls' cs' False ver"
    shows "cvd[lock, u] ls'"
  using assms
  apply(simp add: lock_acquire_step_def lock_acquire_def)
  apply(elim exE)
  by(case_tac "even (l_value ls ts)", simp_all)
  (*apply(simp add: lock_read_def l_update_thrView_def l_covered_v_def l_lastWr_def l_writes_on_def)
  apply(intro allI impI conjI)
  apply(case_tac "l_syncing ls ts False", simp_all)
   apply (simp add: l_syncing_def)
  apply(simp add: l_value_def)
  done*)

lemma lock_acquire_successful_cvd:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "cvd[lock, u] ls"
      and "lock_acquire_step t' ls cs  ls' cs' True ver"
    shows "cvd[lock, (u+1)] ls'"
   using assms
  apply(simp add: lock_acquire_step_def lock_acquire_def)
  apply(elim exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  apply(simp add: lock_read_def l_update_thrView_def l_covered_v_def l_lastWr_def l_writes_on_def)
   apply(elim exE conjE)
   apply(intro allI impI)
   apply(simp add: l_value_def lock_update_def)
   apply(simp add: l_update_mods_def l_update_modView_def l_update_thrView_def l_add_cv_def l_valid_fresh_ts_def l_visible_writes_def update_thrView_def)
   apply(case_tac "l_releasing ls ts", simp_all)
    apply(simp add: l_writes_on_def ts_oride_def l_wfs_def)
   apply (metis Max.coboundedI Max_insert2 dual_order.strict_implies_order dual_order.trans)
    apply(simp add: l_writes_on_def ts_oride_def l_wfs_def l_lastWr_def)
   apply(unfold wfs_def, simp)
   apply safe
    apply (metis Max.coboundedI Max_insert2 dual_order.trans less_eq_rat_def)
   by blast+
    


lemma lock_acquire_cvd_odd_false:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "cvd[lock, u] ls"
      and "odd u"
      and "lock_acquire_step t' ls cs  ls' cs' res ver"
    shows "\<not>res"
  using assms
  apply(simp add: lock_acquire_step_def l_covered_v_def lock_acquire_def)
  apply(elim conjE exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
  by(simp add: l_visible_writes_def l_writes_on_def l_value_def)
  

(*
lemma lock_acquire_not_p_obs_pres:
  assumes "wfs cs"
      and "l_wfs ls cs"
and "[lock =\<^sub>t (u-2)] ls"
and "\<not>[lock \<approx>\<^sub>t u] ls"
 and "lock_acquire_step t ls cs  ls' cs' res  ver"
shows "\<not>[lock \<approx>\<^sub>t u] ls'"
  using assms
  apply (simp add: lock_acquire_step_def lock_acquire_def l_p_obs_def l_d_obs_t_def l_d_obs_def)
  apply (elim exE)
  apply(case_tac "even (l_value ls ts)", simp_all)
   apply(intro allI impI, elim conjE exE)
   apply (simp add: lock_update_def) 
   apply(simp add: l_writes_on_def l_value_def l_update_mods_def l_update_modView_def l_update_thrView_def l_add_cv_def l_valid_fresh_ts_def l_visible_writes_def update_thrView_def)
   apply(case_tac "l_releasing ls ts", simp_all)
    apply(simp add: l_wfs_def l_lastWr_def l_writes_on_def writes_on_def var_def  wfs_def)
  apply(elim conjE)
  apply safe

  oops
*)


lemma lock_rel_c_obs_intro:
  assumes "wfs cs"
      and "l_wfs ls cs"
      and "\<not> [lock \<approx>\<^sub>t' u] ls"
      and "[x =\<^sub>t m] cs"
      and "cvd[lock, v] ls"
      and "t \<noteq> t'"
      and "lock_release_step t ls cs ls' cs'"
    shows "[lock = u]\<lparr>x =\<^sub>t' m\<rparr> ls' cs'"
  using assms
  apply(simp add: lock_release_step_def l_p_obs_def l_d_obs_def l_d_obs_t_def d_obs_def d_obs_t_def)
  apply(elim exE conjE)
  apply(simp add: lock_release_def lock_write_def l_update_mods_def l_update_modView_def l_update_thrView_def)
  apply(simp add: l_valid_fresh_ts_def l_writes_on_def l_visible_writes_def l_c_obs_def d_obs_def)
  apply safe
    apply(simp add: l_releasing_def)
   apply(simp add: lastWr_def value_def l_value_def)
   apply(unfold writes_on_def)
   apply blast
    apply(simp add: l_releasing_def l_value_def)  
  by blast



lemma p_obs_read:
  assumes "wfs cs"
and "l_wfs ls cs"
and "lock_read_step t b ls cs ls' cs' v"
shows "[lock \<approx>\<^sub>t v] ls' "
  using assms
  apply(simp add: lock_read_step_def lock_read_def l_p_obs_def)
  apply (elim exE conjE)
  apply(simp add: l_update_thrView_def update_thrView_def l_value_def l_visible_writes_def)
  by (metis l_state.select_convs(1) l_state.surjective l_state.update_convs(2) l_writes_on_def leI less_irrefl)

end

==> anc/MP5.thy <==
theory MP5
  imports Main Lock Lock_ProofRules
begin
datatype PC =
  L1
| L2
| L3
| L4
| L5



consts t1 :: T 
consts t2 :: T
consts d1 :: L
consts d2 :: L


definition "thrdsvars \<equiv>  t1 \<noteq> t2 \<and> d1 \<noteq> d2"


record prog_state =
  pc :: "T \<Rightarrow> PC"
  state :: surrey_state
  lstate :: l_state
  r :: V
  r2 :: V
  loc1 :: bool
  loc2 :: bool
  rel1 :: bool
  rel2 :: bool
  ver1 :: V
  ver2 :: V

definition 
  "update_pc t nv pcf \<equiv> pcf (t := nv)"


definition prog :: "T \<Rightarrow> prog_state \<Rightarrow> prog_state  \<Rightarrow> bool " where
"prog t s s' \<equiv> 
(
if t = t1
then
if (pc s) t = L1
then
     [(state s) (lstate s) t LOCKACQ (state s') (lstate s') (loc1 s') (ver1 s')]
     \<and> (loc1 s' \<longrightarrow> pc s' = update_pc t L2 (pc s))
     \<and> (\<not> loc1 s' \<longrightarrow> pc s' = pc s)  
     \<and> (r s' = r s)
     \<and> (r2 s' = r2 s)
     \<and> (rel1 s' = rel1 s)  
     \<and> (rel2 s' = rel2 s) 
     \<and> (loc2 s' = loc2 s)
     \<and> (ver2 s' = ver2 s)
else
if (pc s) t = L2
then 
    (state s) [d1 := 5]\<^sub>t (state s')
    \<and> pc s' = update_pc t L3 (pc s)
    \<and> (lstate s = lstate s')
    \<and> (r s = r s')
    \<and> (rel1 s' = rel1 s)
    \<and> (rel2 s' = rel2 s) 
    \<and> (loc2 s' = loc2 s)
    \<and> (loc1 s' = loc1 s)
    \<and> (ver2 s' = ver2 s)
else
if (pc s) t = L3
then 
    (state s) [d2 := 5]\<^sub>t (state s')
    \<and> pc s' = update_pc t L4 (pc s)
    \<and> (lstate s = lstate s')
    \<and> (r s = r s')
    \<and> (rel1 s' = rel1 s)
    \<and> (rel2 s' = rel2 s) 
    \<and> (loc2 s' = loc2 s)
    \<and> (loc1 s' = loc1 s)
    \<and> (ver2 s' = ver2 s)
else
if (pc s) t = L4
then 
    [(state s) (lstate s) t LOCKREL (lstate s') (state s')] 
     \<and> pc s' =  update_pc t L5 (pc s)
     \<and> (state s = state s')
     \<and> (r s = r s')
     \<and> (loc1 s' = loc1 s) 
     \<and> (loc2 s' = loc2 s)
     \<and> (rel2 s' = rel2 s)
     \<and> (rel1 s' = True)
     \<and> (ver2 s' = ver2 s)
else
False
else

if t = t2
then
if (pc s) t = L1
then
     [(state s) (lstate s) t LOCKACQ (state s') (lstate s') (loc2 s')  (ver2 s')]
     \<and> (loc2 s' = True \<longrightarrow> pc s' = update_pc t L2 (pc s))
     \<and> (loc2 s' = False \<longrightarrow> pc s' = pc s) \<and> (r s = r s') \<and> (r2 s = r2 s')
     \<and> (rel1 s' = rel1 s)  \<and> (rel2 s' = rel2 s) \<and> (loc1 s = loc1 s')
else
if (pc s) t = L2
then 
    (state s) [r s' \<leftarrow> d1]\<^sub>t (state s')
    \<and> pc s' = update_pc t L3 (pc s)
    \<and> (lstate s = lstate s')
    \<and> (rel1 s' = rel1 s)  \<and> (rel2 s' = rel2 s)
    \<and> (loc2 s = loc2 s') \<and>  (loc1 s = loc1 s')
    \<and> (ver2 s' = ver2 s)
else
if (pc s) t = L3
then 
    (state s) [r2 s' \<leftarrow> d2]\<^sub>t (state s')
    \<and> pc s' = update_pc t L4 (pc s)
    \<and> (lstate s = lstate s')
    \<and> (rel1 s' = rel1 s)  \<and> (rel2 s' = rel2 s)
    \<and> (loc2 s = loc2 s') \<and>  (loc1 s = loc1 s') \<and> (r s = r s')
    \<and> (ver2 s' = ver2 s)
else
if (pc s) t = L4
then 
    [(state s) (lstate s) t LOCKREL (lstate s') (state s')] 
     \<and> pc s' =   update_pc t L5 (pc s) \<and>
    (state s = state s') \<and> (r s = r s')
    \<and> (loc2 s' = loc2 s) \<and> (loc1 s' = loc1 s) 
    \<and> (rel1 s' = rel1 s)  \<and> (rel2 s' = True) \<and> (r s = r s')
    \<and> (ver2 s' = ver2 s)
else
False
else
False
)
"

definition "mutex s \<equiv> (rel1 s \<longrightarrow> loc1 s) \<and>
                      (rel2 s \<longrightarrow> loc2 s) \<and>
                      \<not> ((loc1 s \<and> \<not>rel1 s) \<and> (loc2 s \<and> \<not>rel2 s))"

(* need to add that ver2 s = 0 \<or> ver2 s = 2 *)
definition "global_inv s \<equiv> (wfs (state s)) \<and> (l_wfs (lstate s) (state s)) \<and> thrdsvars \<and> mutex s "

definition "init_state s \<equiv> thrdsvars \<and> (wfs (state s)) \<and>  (l_wfs (lstate s) (state s)) \<and> ([lock =\<^sub>t1 0] (lstate s)) \<and> ([lock =\<^sub>t2 0] (lstate s))
                  \<and> ([d1 =\<^sub>t1 0] (state s)) \<and> ([d1 =\<^sub>t2 0] (state s))  
                  \<and> ([d2 =\<^sub>t1 0] (state s)) \<and> ([d2 =\<^sub>t2 0] (state s))  
                  \<and> (loc1 s = False) \<and> (loc2 s = False) 
                  \<and> (rel1 s = False) \<and> (rel2 s = False) \<and> (r s = 0)
                  \<and>  cvd[lock, 0] (lstate s)"


definition "prog_inv t p s \<equiv> 
  global_inv s \<and>
  (if t = t1 
  then
    let t' = t2 in 
    (case p of
          L1 \<Rightarrow>  (\<not>rel1 s)  \<and> (\<not>loc1 s) 
                \<and> ([d1 =\<^sub>t 0] (state s))
                \<and> ([d2 =\<^sub>t 0] (state s))
                \<and> (\<not>loc2 s \<longrightarrow> ([lock =\<^sub>t 0] (lstate s)) \<and> (\<not>[lock \<approx>\<^sub>t' 2] (lstate s)))
                \<and> (\<not>loc2 s \<longrightarrow> ([lock =\<^sub>t' 0] (lstate s)) \<and> (cvd[lock, 0] (lstate s)))
                \<and> (loc2 s \<and> \<not>rel2 s \<longrightarrow> cvd[lock, 1] (lstate s)) 
                \<and> (loc2 s \<and> rel2 s \<longrightarrow> (cvv[lock, 0] (lstate s)))
        | L2 \<Rightarrow>  (loc1 s) \<and> (\<not>rel1 s)
                \<and> ([d1 =\<^sub>t 0] (state s))
                \<and> ([d2 =\<^sub>t 0] (state s))
                \<and> (\<not>loc2 s \<longrightarrow>  \<not>[lock \<approx>\<^sub>t' 2] (lstate s))
                \<and> cvv[lock,0] (lstate s) 
        | L3 \<Rightarrow>  (loc1 s) \<and> (\<not>rel1 s) 
                \<and> ([d1 =\<^sub>t 5] (state s))
                \<and> ([d2 =\<^sub>t 0] (state s))
                \<and> (\<not>loc2 s \<longrightarrow>  \<not>[lock \<approx>\<^sub>t' 2] (lstate s))
                \<and> cvv[lock,0] (lstate s) 
        | L4 \<Rightarrow>  (loc1 s) \<and> (\<not>rel1 s)
                \<and> (\<not>loc2 s \<longrightarrow>  \<not>[lock \<approx>\<^sub>t' 2] (lstate s))
                \<and> ([d1 =\<^sub>t 5] (state s))
                \<and> ([d2 =\<^sub>t 5] (state s))
                \<and> cvv[lock,0] (lstate s) 
        | L5 \<Rightarrow> (rel1 s) \<and> (loc1 s)
    )
  else
    if t = t2 then
      let t' = t1 in 
      (case p of
          L1 \<Rightarrow>  \<not>rel2 s \<and> \<not>loc2 s 
                \<and> (
                    (rel1 s \<and> ([lock = 2]\<lparr>d1 =\<^sub>t 5\<rparr> (lstate s) (state s))
                     \<and> ([lock = 2]\<lparr>d2 =\<^sub>t 5\<rparr> (lstate s) (state s)))                    
                  \<or> (  ([lock =\<^sub>t 0] (lstate s)) \<and> [d1 =\<^sub>t 0] (state s)
                     \<and> [d2 =\<^sub>t 0] (state s))
                  \<or> (loc1 s \<and> \<not> rel1 s))
                \<and> (\<not>loc1 s \<longrightarrow> ([lock =\<^sub>t' 0] (lstate s)) \<and> (cvd[lock, 0] (lstate s)))
                \<and> (loc1 s \<and> \<not>rel1 s \<longrightarrow> cvd[lock, 1] (lstate s))  
                \<and> (rel1 s \<longrightarrow> cvv[lock, 0] (lstate s))
        | L2 \<Rightarrow>   \<not>rel2 s \<and> loc2 s  \<and> (cvv[lock, 0] (lstate s))
                \<and> (ver2 s = 2 \<longrightarrow> [d1 =\<^sub>t 5] (state s) \<and> [d2 =\<^sub>t 5] (state s))   
                \<and> (ver2 s = 0 \<longrightarrow> [d1 =\<^sub>t 0] (state s) \<and> [d2 =\<^sub>t 0] (state s))
        | L3 \<Rightarrow>  \<not>rel2 s \<and> loc2 s  \<and> (cvv[lock, 0] (lstate s))
                \<and> (ver2 s = 2 \<longrightarrow> r s = 5 \<and> [d2 =\<^sub>t 5] (state s))   
                \<and> (ver2 s = 0 \<longrightarrow> r s = 0 \<and> [d2 =\<^sub>t 0] (state s))
        | L4 \<Rightarrow>  loc2 s \<and> \<not>rel2 s \<and> (cvv[lock, 0] (lstate s))
                \<and> (ver2 s = 2 \<longrightarrow> r s = 5 \<and> r2 s = 5) 
                \<and> (ver2 s = 0 \<longrightarrow> r s = 0 \<and> r2 s = 0)
        | L5 \<Rightarrow> loc2 s \<and> rel2 s
      )

  else
    False)
"

(* r s = 5 \<and> r1 s = 5 \<or> r s = 0 \<and> r s = 0 *)

lemmas autos = mutex_def global_inv_def update_pc_def prog_def prog_inv_def thrdsvars_def

lemma init_inv:
  assumes  "init_state s"
    and "global_inv s"
      and "t\<in>{t1,t2}"
    shows "prog_inv t L1 s"
  using assms
  apply (simp add: autos  init_state_def)
  apply safe
  apply(simp add: l_wfs_def l_p_obs_def l_d_obs_t_def l_d_obs_def l_lastWr_def l_visible_writes_def l_writes_on_def l_value_def)
     apply safe   
  using dual_order.antisym by fastforce


lemma global_inv_init:
  assumes "init_state s"
  shows "global_inv s"
  using assms
  apply (simp add: init_state_def autos)
  done




lemma t1_local:
  assumes "prog_inv t1 ((pc s) t1) s" 
      and "prog t1 s s'"
    shows "prog_inv t1 ((pc s') t1) s'"
  using assms 
  apply(case_tac "pc s t1", simp_all)
     apply(case_tac "pc s' t1", simp_all)
            apply (simp_all add: prog_inv_def prog_def global_inv_def thrdsvars_def update_pc_def)
         apply(unfold mutex_def, elim conjE)
  apply (smt PC.distinct(1) fun_upd_same lock_acquire_def lock_acquire_step_def prod.sel(1) prod.sel(2))
  apply(intro conjI)
  using lock_acqure_wfs_pres apply blast
  using lock_acqure_l_wfs_pres apply blast
  using lock_acquire_cvd_odd_false apply force
            apply blast+
  using lock_acquire_cvd_odd_false apply force
  apply (metis PC.distinct(1))
          apply (metis (full_types) PC.distinct(1) lock_acqure_successful_client_pres_d_obs)
  apply (metis (full_types) PC.distinct(1) lock_acqure_successful_client_pres_d_obs)
      apply (smt PC.distinct(1) add_le_same_cancel2 lock_acquire_successful_p_obs of_nat_0 of_nat_le_0_iff) 
         defer 
  apply (metis PC.distinct(4) PC.simps(10) fun_upd_same)
  apply (metis PC.distinct(11) PC.distinct(5) fun_upd_same)
  apply (metis PC.distinct(13) PC.distinct(7) fun_upd_same)                       
  apply (metis d_obs_WrX_other d_obs_WrX_set step_pres_l_wfs wfs_preserved)
  apply (meson d_obs_WrX_other d_obs_WrX_set step_pres_l_wfs wfs_preserved)
   apply (metis lock_release_l_wfs_pres)
  apply(elim conjE)
  apply simp
  apply(cases "loc2 s", simp_all)
  apply(cases "rel2 s", simp_all)
  defer
    apply (metis PC.distinct(1) even_Suc even_zero lock_acquire_cvd_odd_false)
   apply(cases "loc1 s'", simp_all)
  apply(elim conjE)
  using cvd_cvv_val apply blast
  using cvv_lock_acquire_pres by blast

lemma t2_local:
  assumes "prog_inv t2 ((pc s) t2) s" 
      and "prog t2 s s'"
    shows "prog_inv t2 ((pc s') t2) s'"
  using assms 
  apply(case_tac "t1 \<noteq> t2")
  apply(case_tac "pc s t2", simp_all)
     apply(case_tac "pc s' t2", simp_all)
            apply (simp_all add: prog_inv_def prog_def global_inv_def thrdsvars_def update_pc_def)
        apply(unfold mutex_def)
          apply simp_all
  apply (smt PC.distinct(1) fun_upd_same lock_acquire_def lock_acquire_step_def prod.sel(1) prod.sel(2))
       apply(elim conjE, intro conjI)  
  using lock_acqure_wfs_pres apply blast
  using lock_acqure_l_wfs_pres apply blast
         apply (metis One_nat_def lock_acquire_cvd_odd_false odd_one)
      apply auto[1]
          apply (elim disjE conjE)
  using cvv_lock_acquire_pres apply blast
  apply (metis PC.distinct(1) cvd_cvv_val cvv_val even_Suc even_zero lock_acquire_cvd_odd_false lock_acquire_successful_rv)
  apply (metis PC.distinct(1) even_Suc even_zero lock_acquire_cvd_odd_false)
  apply (metis PC.distinct(1) lock_acquire_cvd_odd_false lock_acquire_successful_c_o_s lock_acquire_successful_rv numeral_1_eq_Suc_0 numeral_One odd_one zero_neq_numeral)
  defer
  apply (metis PC.distinct(3) PC.distinct(9) fun_upd_same)
  apply (metis PC.distinct(11) PC.distinct(5) fun_upd_same)
  apply (metis PC.distinct(13) PC.distinct(7) fun_upd_same)
     apply (metis d_obs_RdX_other d_obs_read_value step_pres_l_wfs wfs_preserved)
  using d_obs_read_value step_pres_l_wfs wfs_preserved apply blast
   apply (metis lock_release_l_wfs_pres)
  apply (elim disjE)
  defer
    apply (metis (full_types) PC.distinct(1) lock_acqure_successful_client_pres_d_obs)
   apply (metis One_nat_def PC.distinct(1) lock_acquire_cvd_odd_false odd_one)
  by (metis PC.distinct(1) cvv_val)

lemma t1_global:
  assumes "prog_inv t1 ((pc s) t1) s" 
      and "prog_inv t2 ((pc s) t2) s" 
      and "prog t2 s s'"
    shows "prog_inv t1 ((pc s') t1) s'"
  using assms 
  apply(case_tac "pc s t1")
     apply(case_tac "pc s t2")
  apply(case_tac "pc s' t1")
           apply(simp_all add: prog_inv_def prog_def global_inv_def mutex_def thrdsvars_def update_pc_def)
          apply(intro conjI)
  using lock_acqure_wfs_pres apply blast
  using lock_acqure_l_wfs_pres apply blast
  apply (metis (full_types) lock_acquire_successful_diff_t_d_p_obs_pres lock_acquire_unsuccessful_diff_t_d_p_obs_pres)
  apply (metis (full_types) lock_acquire_successful_diff_t_d_p_obs_pres lock_acquire_unsuccessful_diff_t_d_p_obs_pres)
  apply (metis (full_types) OpSem.null_def lock_acquire_successful_not_p_obs_pres lock_acquire_unsuccessful_d_obs_pres)  
  apply (metis (full_types) OpSem.null_def lock_acquire_unsuccessful_cvd_pres lock_acqure_unsuccessful_pres_d_obs)
  apply (elim conjE, intro impI, simp)  
  using lock_acquire_successful_cvd apply fastforce 
            apply auto[4]
  using dobs_RdX_pres step_pres_l_wfs wfs_preserved apply blast
  using dobs_RdX_pres step_pres_l_wfs wfs_preserved apply blast
  apply(intro conjI)
  apply (metis lock_release_l_wfs_pres)
  apply(case_tac "pc s t2"; simp)
      apply(case_tac "pc s' t1"; simp)
      apply (metis cvv_release)
  apply(case_tac "pc s t2"; simp)
      apply(case_tac "pc s' t1"; simp)
  using lock_acquire_cvd_odd_false apply fastforce
  apply (smt One_nat_def lock_acquire_cvd_odd_false lock_acquire_def lock_acquire_step_def odd_one prod.sel(1) prod.sel(2))
  apply (metis PC.distinct(9) even_Suc even_zero lock_acquire_cvd_odd_false)
  apply (metis One_nat_def PC.distinct(11) lock_acquire_cvd_odd_false odd_one)
  apply (metis PC.distinct(14) autos(3) fun_upd_def)
  apply(case_tac "pc s t2"; simp)
  apply(case_tac "pc s' t1"; simp)
  apply (metis)
  apply (metis)
  apply (smt One_nat_def lock_acquire_cvd_odd_false lock_acquire_def lock_acquire_step_def odd_one prod.sel(1) prod.sel(2))
  apply (metis)  
  apply (metis)
  apply(case_tac "pc s t2"; simp)
  apply(case_tac "pc s' t1"; simp)
  apply (metis)
  apply (metis)
  apply (metis)  
  apply (smt One_nat_def lock_acquire_cvd_odd_false lock_acquire_def lock_acquire_step_def odd_one prod.sel(1) prod.sel(2))
  apply (metis)
  apply blast+
  apply(case_tac "pc s t2"; simp)
       apply(case_tac "pc s' t1"; simp) 
  using lock_acquire_cvd_odd_false apply fastforce
  apply (metis PC.simps(10) autos(3) fun_upd_def)
  apply (smt One_nat_def lock_acquire_cvd_odd_false lock_acquire_def lock_acquire_step_def odd_one prod.sel(1) prod.sel(2))
  apply (metis PC.distinct(15) autos(3) fun_upd_def)
  apply (metis PC.distinct(17) autos(3) fun_upd_other)
  apply (metis)
  apply (metis)
  apply (metis)
  apply(case_tac "pc s t2"; simp)
       apply(case_tac "pc s' t1"; simp) 
  apply (metis PC.distinct(5) autos(3) fun_upd_apply)
  apply (metis PC.distinct(11) autos(3) fun_upd_other)
  apply (metis PC.distinct(15) autos(3) fun_upd_apply)
  apply (smt One_nat_def lock_acquire_cvd_odd_false lock_acquire_def lock_acquire_step_def odd_one prod.sel(1) prod.sel(2))
  apply (metis PC.simps(20) autos(3) fun_upd_apply)
  apply blast+
  apply(case_tac "pc s t2"; simp)
       apply(case_tac "pc s' t1"; simp) 
  apply (metis PC.distinct(7) autos(3) fun_upd_other)
  apply (metis PC.distinct(13) autos(3) fun_upd_other)
  apply (metis PC.distinct(17) autos(3) fun_upd_other)
  apply (metis PC.distinct(19) autos(3) fun_upd_other) 
  using lock_acqure_l_wfs_pres lock_acqure_wfs_pres apply blast
  apply (smt PC.simps(25) autos(3) fun_upd_other step_pres_l_wfs wfs_preserved)
    apply (smt PC.simps(25) autos(3) fun_upd_other step_pres_l_wfs wfs_preserved)
  apply (smt PC.simps(25) autos(3) fun_upd_other lock_release_l_wfs_pres)
  done

lemma t2_global:
  assumes "prog_inv t1 ((pc s) t1) s" 
      and "prog_inv t2 ((pc s) t2) s" 
      and "prog t1 s s'"
    shows "prog_inv t2 ((pc s') t2) s'"
  using assms 
  apply(subgoal_tac "t1 \<noteq> t2")
  apply(simp add: prog_def)
  apply(case_tac "pc s t1", simp_all)
    apply(case_tac "pc s t2", simp_all)
       apply(case_tac "pc s' t2", simp_all)
           apply(simp_all add: prog_inv_def global_inv_def thrdsvars_def update_pc_def)
           apply(unfold  mutex_def, elim conjE)
           apply simp
  apply(intro conjI)  
  using lock_acqure_wfs_pres apply blast
  using lock_acqure_l_wfs_pres apply blast
  apply (metis (full_types)  lock_acquire_unsuccessful_d_obs_pres lock_acquire_unsuccessful_diff_t_d_p_obs_pres)
  apply (metis (full_types) lock_acquire_unsuccessful_cvd_pres lock_acqure_unsuccessful_pres_d_obs)
  using lock_acquire_successful_cvd apply force
  apply auto[1]
           apply auto[3]
  apply (intro conjI)
  apply (smt One_nat_def PC.simps(22) global_inv_def lock_acquire_cvd_odd_false lock_acquire_unsuccessful_diff_t_d_p_obs_pres lock_acqure_l_wfs_pres lock_acqure_wfs_pres mutex_def odd_one thrdsvars_def)
  apply (smt One_nat_def PC.simps(23) global_inv_def lock_acquire_cvd_odd_false lock_acquire_unsuccessful_diff_t_d_p_obs_pres lock_acqure_l_wfs_pres lock_acqure_wfs_pres mutex_def odd_one thrdsvars_def)
  apply (smt One_nat_def PC.simps(24) global_inv_def lock_acquire_cvd_odd_false lock_acqure_l_wfs_pres lock_acqure_wfs_pres mutex_def odd_one thrdsvars_def)
  apply (smt PC.simps(25) fun_upd_other global_inv_def lock_acqure_l_wfs_pres lock_acqure_wfs_pres mutex_def thrdsvars_def)
     defer defer defer
  apply (case_tac "pc s t1"; simp add: thrdsvars_def prog_def global_inv_def)
    apply (case_tac "pc s t2"; simp)
         apply (intro conjI)
  using lock_acqure_wfs_pres apply blast
  
  using lock_acqure_l_wfs_pres apply blast
  apply (metis lock_acquire_cvd_odd_false numeral_1_eq_Suc_0 numeral_One odd_one)
    apply (case_tac "pc s' t2"; simp)
  apply auto[1]
  apply (metis PC.distinct(11) fun_upd_apply)
  apply (metis PC.distinct(15) fun_upd_other)
  using cvv_lock_acquire_pres apply blast
  apply auto[1]
         apply (intro conjI)
  using lock_acqure_wfs_pres apply blast
  using lock_acqure_l_wfs_pres apply blast
  apply blast+
  apply auto[1]
    apply (case_tac "pc s t2"; simp)
  using step_pres_l_wfs wfs_preserved apply blast
  using step_pres_l_wfs wfs_preserved apply blast
    apply (case_tac "pc s t2"; simp)
  using step_pres_l_wfs wfs_preserved apply blast
  using step_pres_l_wfs wfs_preserved apply blast
  apply (case_tac "pc s t2"; simp)
  using step_pres_l_wfs wfs_preserved apply blast
  apply (case_tac "pc s t2"; simp)
  using step_pres_l_wfs wfs_preserved apply blast+
  apply (case_tac "pc s t2"; simp)
  apply (metis cvv_release lock_rel_c_obs_intro lock_release_l_wfs_pres)
        apply blast+
  using lock_release_l_wfs_pres apply force 
  apply (metis lock_acquire_cvd_odd_false numeral_1_eq_Suc_0 numeral_One odd_one)
  apply (case_tac "pc s' t2"; simp)
  apply auto[1]
  apply (metis (full_types) cvv_lock_acquire_pres lock_acquire_successful_diff_t_d_p_obs_pres lock_acquire_unsuccessful_diff_t_d_p_obs_pres)
  apply (metis PC.distinct(9) fun_upd_apply)
  apply (metis PC.distinct(11) fun_upd_other)
  apply auto[1]
  by (smt PC.simps(23) cvv_lock_acquire_pres lock_acquire_cvd_odd_false lock_acquire_unsuccessful_diff_t_d_p_obs_pres lock_acqure_l_wfs_pres lock_acqure_wfs_pres numeral_1_eq_Suc_0 numeral_One odd_one)

end


==> anc/OpSem.thy <==
theory OpSem
imports Main HOL.Rat (*SetADT*)
begin 

type_synonym TS = rat (* Timestamp *)
type_synonym T = nat (* Thread ID *)
type_synonym L = nat (* Location *)
type_synonym OP = nat
type_synonym V = nat

definition "null = (0 :: nat)"


(* bool: true = release/aquire or false = relaxed*)
datatype action =
    Read bool L V
  | Write bool L V
  | Update L V V

fun avar :: "action \<Rightarrow> L" where
    "avar (Read _ x v) = x"
  | "avar (Write _ x v) = x"
  | "avar (Update x e v) = x"

fun wr_val :: "action \<Rightarrow> V option" where
    "wr_val (Write _ _ v) =  Some v"
  | "wr_val (Update _ _ v) = Some v"
  | "wr_val _ = None"

fun rd_val :: "action \<Rightarrow> V option" where
    "rd_val (Read _ _ v) = Some v"
  | "rd_val (Update _ v _) = Some v"
  | "rd_val _ = None"

fun isRA :: "action \<Rightarrow> bool" where
    "isRA (Read b _ _) = b" 
  | "isRA (Write b _ _) = b"
  | "isRA (Update _ _ _) = True"

fun isWr :: "action \<Rightarrow> bool" where
    "isWr (Read _ _ _) = False" 
  | "isWr (Write _ _ _) = True"
  | "isWr (Update _ _ _) = False"

fun isRd :: "action \<Rightarrow> bool" where
    "isRd (Read _ _ _) = True" 
  | "isRd (Write _ _ _) = False"
  | "isRd (Update _ _ _) = False"

fun isUp :: "action \<Rightarrow> bool" where
    "isUp (Read _ _ _) = False" 
  | "isUp (Write _ _ _) = False"
  | "isUp (Update _ _ _) = True"



datatype invret =
    Inv T OP "V option"
  | Ret T OP "V option"

fun isInv :: "invret \<Rightarrow> bool" where
    "isInv (Inv _ _ _) = True"
  | "isInv (Ret _ _ _) = False"

fun isRet :: "invret \<Rightarrow> bool" where
    "isRet (Inv _ _ _) = False"
  | "isRet (Ret _ _ _) = True"

fun thd :: "invret \<Rightarrow> T" where
    "thd(Inv t _ _) = t"
  | "thd(Ret t _ _) = t"
 
fun op :: "invret \<Rightarrow> OP" where
    "op (Inv _ oo _) = oo"
  | "op (Ret _ oo _) = oo"

fun val :: "invret \<Rightarrow> V option" where
    "val (Inv _ _ v) = v"
  | "val (Ret _ _ v) = v"




abbreviation "reads a \<equiv> a \<in> (dom rd_val)"
abbreviation "writes a \<equiv> a \<in> (dom wr_val)"


type_synonym View = "L \<Rightarrow> T"

type_synonym event = "TS \<times> T \<times> action"

definition time_stamp :: "event \<Rightarrow> TS" where "time_stamp e \<equiv> fst e"
definition tid :: "event \<Rightarrow> T" where "tid e \<equiv> fst (snd e)"
definition act :: "event \<Rightarrow> action" where "act e \<equiv> snd (snd e)"

definition var :: "L \<times> TS \<Rightarrow> L" where "var = fst"
definition tst :: "L \<times> TS \<Rightarrow> TS" where "tst = snd"

lemma [simp]: "var (x, ts) = x" by(simp add: var_def)
lemma [simp]: "tst (x, ts) = ts" by(simp add: tst_def)

record write_record =
  val :: V
  is_releasing :: bool




record surrey_state =
  writes :: "(L \<times> TS) set"
  thrView :: "T \<Rightarrow> L \<Rightarrow> (L \<times> TS)"
  modView :: "(L \<times> TS) \<Rightarrow> L \<Rightarrow> (L \<times> TS)"
  mods :: "(L \<times> TS) \<Rightarrow> write_record"
  covered :: "(L \<times> TS) set"


definition "value \<sigma> w \<equiv>  val (mods \<sigma> w)"
definition "releasing \<sigma> w \<equiv>  is_releasing (mods \<sigma> w)"

definition "writes_on \<sigma> x = {w . var w = x \<and> w \<in> writes \<sigma>}"
definition "visible_writes \<sigma> t x \<equiv> {w \<in> writes_on \<sigma> x . tst(thrView \<sigma> t x) \<le> tst w}"



lemma writes_on_var [simp]: "w \<in> writes_on \<sigma> x \<Longrightarrow> var w = x"
  by (simp add: writes_on_def)

lemma visible_var [simp]: "w \<in> visible_writes \<sigma> t x \<Longrightarrow> var w = x"
  by (auto simp add: visible_writes_def)

lemma visible_writes_in_writes: "visible_writes \<sigma> t x \<subseteq> writes \<sigma>"
  using visible_writes_def writes_on_def by fastforce

definition "valid_fresh_ts \<sigma> w ts' \<equiv> tst w < ts' \<and> (\<forall> w' \<in> writes_on \<sigma> (var w). tst w < tst w' \<longrightarrow> ts' < tst w')"

definition "ts_oride m m' x \<equiv> if tst (m x) \<le> tst (m' x) then m' x else m x"

definition rev_app :: "'s \<Rightarrow> ('s \<Rightarrow> 't) \<Rightarrow> 't" (infixl ";;" 150)
  where
  "rev_app s f \<equiv> f s"


definition 
  "update_thrView t nv \<sigma> \<equiv> \<sigma> \<lparr> thrView := (thrView \<sigma>)(t := nv)\<rparr>"

definition 
  "update_modView w nv \<sigma> \<equiv> \<sigma> \<lparr> modView := (modView \<sigma>)(w := nv) \<rparr>"

definition 
  "update_mods w nwr \<sigma> \<equiv> \<sigma> \<lparr> mods := (mods \<sigma>)(w := nwr)\<rparr> \<lparr>writes := writes \<sigma> \<union> {w}\<rparr>"

definition 
  "add_cv w \<sigma> \<equiv> \<sigma> \<lparr> covered := covered \<sigma> \<union> {w}\<rparr>"

definition "syncing \<sigma> w b \<equiv> releasing \<sigma> w \<and> b"

lemma [simp]: "syncing \<sigma> w False = False"
  by (simp add: syncing_def)

lemma [simp]: "syncing \<sigma> w True = releasing \<sigma> w"
  by (simp add: syncing_def)

definition
  "read_trans t b w \<sigma>  \<equiv>
       let new_thr_idx = (thrView \<sigma> t)(var w := w) in
       let new_thr_idx' = 
             if syncing \<sigma> w b then ts_oride new_thr_idx (modView \<sigma> w) else new_thr_idx in
          \<sigma> ;; update_thrView t new_thr_idx'"

lemma [simp]: "\<not> syncing \<sigma> w b \<Longrightarrow> thrView (read_trans t b w \<sigma>) t = (thrView \<sigma> t)(var w := w)"
  by (simp add: read_trans_def rev_app_def update_thrView_def)

lemma syncing_thrView_read_trans [simp]: "syncing \<sigma> w b \<Longrightarrow>
                     thrView (read_trans t b w \<sigma>) t = ts_oride ((thrView \<sigma> t)(var w := w)) (modView \<sigma> w)"
  by (simp add: read_trans_def rev_app_def update_thrView_def)


lemma [simp]: "t' \<noteq> t \<Longrightarrow> thrView (read_trans t b w \<sigma>) t' = (thrView \<sigma> t')"
  apply (simp add: read_trans_def rev_app_def update_thrView_def) 
  by (metis fun_upd_other surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2))

lemma [simp]: "var w \<noteq> x \<Longrightarrow> b = False \<Longrightarrow> thrView (read_trans t b w \<sigma>) t x = thrView \<sigma> t x"
  by (simp add: read_trans_def rev_app_def update_thrView_def Let_def ts_oride_def)

lemma [simp]: "modView (read_trans t b w \<sigma>) = modView \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "mods (read_trans t b w \<sigma>) = mods \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
                                                            
lemma [simp]: "covered (read_trans t b w \<sigma>) = covered \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "writes (read_trans t b w \<sigma>) = writes \<sigma>"
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "writes_on (read_trans t b w \<sigma>) x = writes_on \<sigma> x"
  apply(unfold writes_on_def)
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)


lemma [simp]: "value (read_trans t False w \<sigma>) x  = value \<sigma> x"
  apply(unfold value_def)
  by(simp add: read_trans_def Let_def rev_app_def update_thrView_def)


definition
  "write_trans t b w v \<sigma> ts' \<equiv>
          \<sigma> ;; update_thrView t ((thrView \<sigma> t)(var w := (var w, ts'))) 
            ;; update_modView (var w, ts') ((thrView \<sigma> t)(var w := (var w, ts')))
            ;; update_mods (var w, ts') \<lparr> val = v, is_releasing = b\<rparr>"


lemma [simp]: "thrView (write_trans t b w v \<sigma> ts') t = (thrView \<sigma> t)(var w := (var w, ts'))"
  by (simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "t' \<noteq> t \<Longrightarrow> thrView (write_trans t b w v \<sigma> ts') t' = (thrView \<sigma> t')"
  by (simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' = (thrView \<sigma> t)(var w := (var w, ts'))"
  apply (simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse tst_def var_def)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' y = modView \<sigma> w' y"
  by (auto simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> modView (write_trans t b w v \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> mods (write_trans t b w v \<sigma> ts') w' = \<lparr> val = v, is_releasing = b\<rparr>"
  apply (simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse tst_def var_def)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> mods (write_trans t b w v \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> mods (write_trans t b w v \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "covered (write_trans t b w v \<sigma> ts') = covered \<sigma>"
  by (simp add: write_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "writes (write_trans t b w v \<sigma> ts') = writes \<sigma> \<union> {(var w, ts')}"
  by(simp add: Let_def rev_app_def
                   write_trans_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "x = var w \<Longrightarrow> writes_on (write_trans t b w v \<sigma> ts') x = writes_on \<sigma> x \<union> {(var w, ts')}"
  apply(unfold writes_on_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  using Collect_cong by auto

lemma [simp]: "y \<noteq> var w \<Longrightarrow> writes_on (write_trans t b w v \<sigma> ts') y = writes_on \<sigma> y"
  apply(unfold writes_on_def)
  by(auto simp add: read_trans_def Let_def rev_app_def update_thrView_def)

lemma [simp]: "w \<in> writes_on \<sigma> y \<Longrightarrow>  w \<in> writes_on (write_trans t b w' v \<sigma> ts') y"
  apply(unfold writes_on_def)
  by simp




definition "update_trans t w v' \<sigma> ts' \<equiv> 
       let new_thr_idx = (thrView \<sigma> t)(var w := (var w, ts')) in
         let new_thr_idx' =
             if releasing \<sigma> w
             then
                 ts_oride new_thr_idx (modView \<sigma> w) 
             else
                 new_thr_idx 
             in
                 \<sigma> ;; update_thrView t new_thr_idx' 
                   ;; update_modView (var w, ts') new_thr_idx'
                   ;; update_mods (var w, ts') \<lparr> val = v', is_releasing = True\<rparr>
                   ;; add_cv w"


definition "update_trans_a t w v' \<sigma> ts' \<equiv> 
       let new_thr_idx = (thrView \<sigma> t)(var w := (var w, ts')) in
         let new_thr_idx' =
             if releasing \<sigma> w
             then
                 ts_oride new_thr_idx (modView \<sigma> w) 
             else
                 new_thr_idx 
             in
                 \<sigma> ;; update_thrView t new_thr_idx' 
                   ;; update_modView (var w, ts') new_thr_idx'
                   ;; update_mods (var w, ts') \<lparr> val = v', is_releasing = False\<rparr>
                   ;; add_cv w"

definition "update_trans_r t w v' \<sigma> ts' \<equiv> 
       let new_thr_idx = (thrView \<sigma> t)(var w := (var w, ts')) in
                 \<sigma> ;; update_thrView t new_thr_idx
                   ;; update_modView (var w, ts') new_thr_idx
                   ;; update_mods (var w, ts') \<lparr> val = v', is_releasing = True\<rparr>
                   ;; add_cv w"


definition "CAS t w cv nv' \<sigma> ts' \<equiv> 
      if value \<sigma> w = cv
      then 
        (update_trans t w nv' \<sigma> ts', True)
      else 
        (read_trans t False w \<sigma>, False)"

definition cas_step :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> surrey_state \<Rightarrow> surrey_state \<Rightarrow> bool"
  where
    "cas_step t l cv nv \<sigma> \<sigma>'\<equiv>
       \<exists> w ts'. w \<in> visible_writes \<sigma> t l \<and>
               w \<notin> covered \<sigma> \<and>
               valid_fresh_ts \<sigma> w ts' \<and>
       \<sigma>' = fst(CAS t w cv nv \<sigma> ts')"

lemma [simp]: "\<not> releasing \<sigma> w \<Longrightarrow>
                     thrView (update_trans  t w v' \<sigma> ts') t = (thrView \<sigma> t)(var w := (var w, ts'))"
  by (simp add: Let_def rev_app_def update_modView_def update_mods_def update_thrView_def update_trans_def add_cv_def)

lemma [simp]: "\<not> releasing \<sigma> w \<Longrightarrow>
                     thrView (update_trans_a  t w v' \<sigma> ts') t = (thrView \<sigma> t)(var w := (var w, ts'))"
  by (simp add: Let_def rev_app_def update_modView_def update_mods_def update_thrView_def update_trans_a_def add_cv_def)

lemma [simp]: " releasing \<sigma> w \<Longrightarrow> 
                  thrView (update_trans  t w v' \<sigma> ts') t = ts_oride ((thrView \<sigma> t)(var w := (var w, ts'))) (modView \<sigma> w)"
  by (auto simp add: Let_def update_trans_def add_cv_def rev_app_def update_modView_def update_mods_def update_thrView_def)

lemma [simp]: " releasing \<sigma> w \<Longrightarrow> 
                  thrView (update_trans_a  t w v' \<sigma> ts') t = ts_oride ((thrView \<sigma> t)(var w := (var w, ts'))) (modView \<sigma> w)"
  by (auto simp add: Let_def update_trans_a_def add_cv_def rev_app_def update_modView_def update_mods_def update_thrView_def)


lemma [simp]: "thrView (update_trans_r  t w v' \<sigma> ts') t = (thrView \<sigma> t)(var w := (var w, ts'))"
  by (simp add: Let_def rev_app_def update_modView_def update_mods_def update_thrView_def update_trans_r_def add_cv_def)


lemma [simp]: "t' \<noteq> t \<Longrightarrow> thrView (update_trans  t w v' \<sigma> ts') t' = (thrView \<sigma> t')"
  by (simp add: Let_def update_trans_def add_cv_def rev_app_def update_modView_def update_mods_def update_thrView_def)


lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow>
             \<not> releasing \<sigma> w \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = (thrView \<sigma> t)(var w := (var w, ts'))"
  apply (simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse tst_def var_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow>
             releasing \<sigma> w \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = ts_oride ((thrView \<sigma> t)(var w := (var w, ts'))) (modView \<sigma> w)"
  apply (simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse tst_def var_def)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: Let_def fun_upd_idem_iff fun_upd_twist rev_app_def update_modView_def update_mods_def update_thrView_def update_trans_def add_cv_def)
  
lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> modView (update_trans t w v' \<sigma> ts') w' = modView \<sigma> w'"
  by (auto simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' \<noteq> var w \<Longrightarrow> mods (update_trans t w v' \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "tst w' \<noteq> ts' \<Longrightarrow> mods (update_trans t w v' \<sigma> ts') w' = mods \<sigma> w'"
  by (auto simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow>
             mods (update_trans t w v' \<sigma> ts') w' = \<lparr> val = v', is_releasing = True\<rparr>"
  apply (simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)
  by (metis prod.collapse tst_def var_def)

lemma [simp]: "covered (update_trans t w v' \<sigma> ts')  = covered \<sigma> \<union> {w}"
  by (simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "writes (update_trans t w v' \<sigma> ts') = writes \<sigma> \<union> {(var w, ts')}"
 by (auto simp add: Let_def update_trans_def rev_app_def add_cv_def update_thrView_def
                   update_modView_def update_mods_def)

lemma [simp]: "x = var w \<Longrightarrow> writes_on (update_trans t w v' \<sigma> ts') x = writes_on \<sigma> x \<union> {(x, ts')}"
  apply(unfold writes_on_def)
  apply(simp add: read_trans_def Let_def rev_app_def update_thrView_def)
  using Collect_cong by auto

lemma [simp]: "y \<noteq> var w \<Longrightarrow> writes_on (update_trans t w v' \<sigma> ts') y = writes_on \<sigma> y"
  apply(unfold writes_on_def)
  by(auto simp add: read_trans_def Let_def rev_app_def update_thrView_def)






definition step :: "T \<Rightarrow> action \<Rightarrow> surrey_state \<Rightarrow> surrey_state \<Rightarrow> bool"
  where
    "step t a \<sigma> \<sigma>'\<equiv>
       \<exists> w. w \<in> visible_writes \<sigma> t (avar a) \<and>
       (case a of
         Read b x v \<Rightarrow>
           v = value \<sigma> w \<and>
           \<sigma>' = read_trans t b w \<sigma>
       | Write b x v \<Rightarrow> \<exists> ts'.
           w \<notin> covered \<sigma> \<and>
           valid_fresh_ts \<sigma> w ts' \<and>
           \<sigma>' = write_trans t b w v \<sigma> ts'
       | Update x v v' \<Rightarrow> \<exists> ts'.
           v = value \<sigma> w \<and> 
           w \<notin> covered \<sigma> \<and>
           valid_fresh_ts \<sigma> w ts' \<and>
           \<sigma>' = update_trans t w v' \<sigma> ts')
           "

lemma step_cases:
       "step t a \<sigma> \<sigma>'
          \<Longrightarrow> 
        \<lbrakk>\<And> w b x v. \<sigma>' = read_trans t b w \<sigma> \<and> a = Read b x v \<and> w \<in> visible_writes \<sigma> t (avar a) \<and>
          v = value \<sigma> w \<Longrightarrow> P \<sigma> (read_trans t b w \<sigma>)\<rbrakk>
         \<Longrightarrow>
       \<lbrakk>\<And> w b x v ts'. \<sigma>' = write_trans t b w v \<sigma> ts' \<and> a = Write b x v \<and> w \<in> visible_writes \<sigma> t (avar a) \<and>
           w \<notin> covered \<sigma> \<and>
           valid_fresh_ts \<sigma> w ts'
           \<Longrightarrow> P \<sigma> (write_trans t b w v \<sigma> ts') \<rbrakk>
         \<Longrightarrow>
       \<lbrakk>\<And> w x v v' ts'. \<sigma>' = update_trans t w v' \<sigma> ts' \<and> a = Update x v v' \<and>
           w \<in> visible_writes \<sigma> t (avar a) \<and>
           v = value \<sigma> w \<and>
           w \<notin> covered \<sigma> \<and>
           valid_fresh_ts \<sigma> w ts'
           \<Longrightarrow> P \<sigma> (update_trans t w v' \<sigma> ts')\<rbrakk>
  \<Longrightarrow> P \<sigma> \<sigma>'"
  apply(simp add: step_def) apply(case_tac a) by auto



definition "WrX x v \<equiv> Write False x v"
definition "WrR x v \<equiv> Write True x v"
definition "RdX x v \<equiv> Read False x v"
definition "RdA x v \<equiv> Read True x v"



abbreviation WrX_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ := _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [x := v]\<^sub>t \<sigma>' \<equiv> step t (WrX x v) \<sigma> \<sigma>'"

abbreviation WrR_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ :=\<^sup>R _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [x :=\<^sup>R v]\<^sub>t \<sigma>' \<equiv> step t (WrR x v) \<sigma> \<sigma>'"

abbreviation RdX_state_abbr:: " surrey_state \<Rightarrow> V \<Rightarrow> L \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ \<leftarrow> _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [r \<leftarrow> x]\<^sub>t \<sigma>' \<equiv> step t (RdX x r) \<sigma> \<sigma>'"

abbreviation RdA_state_abbr:: " surrey_state \<Rightarrow> V \<Rightarrow> L \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ [_ \<leftarrow>\<^sup>A _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> [r \<leftarrow>\<^sup>A x]\<^sub>t \<sigma>' \<equiv> step t (RdA x r) \<sigma> \<sigma>'"

abbreviation Up_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ RMW[_, _, _]\<^sub>_ _" [100,100,100,100,100,100])
  where "\<sigma> RMW[x, u, v]\<^sub>t \<sigma>' \<equiv> step t (Update x u v) \<sigma> \<sigma>'"

abbreviation Up_A_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ RMW\<^sup>A[_, _, _]\<^sub>_ _" [100,100,100,100,100,100])
  where "\<sigma> RMW\<^sup>A[x, u, v]\<^sub>t \<sigma>' \<equiv> step t (Update x u v) \<sigma> \<sigma>'"

abbreviation Up_R_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ RMW\<^sup>R[_, _, _]\<^sub>_ _" [100,100,100,100,100,100])
  where "\<sigma> RMW\<^sup>R[x, u, v]\<^sub>t \<sigma>' \<equiv> step t (Update x u v) \<sigma> \<sigma>'"


abbreviation Swap_state_abbr:: " surrey_state \<Rightarrow> L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("_ SWAP[_, _]\<^sub>_ _" [100,100,100,100,100])
  where "\<sigma> SWAP[x, v]\<^sub>t \<sigma>' \<equiv> \<exists>u . step t (Update x u v) \<sigma> \<sigma>'"


definition "initial_state \<sigma> I \<equiv>
                 \<exists> F . writes \<sigma> = {(x, F x) | x. True} \<and>
                       (\<forall> t x. thrView \<sigma> t x = (x, F x)) \<and>
                       (\<forall> w x. modView \<sigma> w x = (x, F x)) \<and>
                       (\<forall> w. mods \<sigma> w = \<lparr> val = I (var w), is_releasing = False \<rparr>) \<and>
                       covered \<sigma> = {}"

definition
  "wfs \<sigma> \<equiv>
      (\<forall> t x. thrView \<sigma> t x \<in> writes_on \<sigma> x) \<and>
      (\<forall> w x. modView \<sigma> w x \<in> writes_on \<sigma> x) \<and>
      (\<forall> x. finite(writes_on \<sigma> x)) \<and>
      (\<forall> w. w \<in> writes \<sigma> \<longrightarrow> modView \<sigma> w (var w) = w) \<and>
      covered \<sigma> \<subseteq> writes \<sigma>"

lemma initially_write_unique: "initial_state \<sigma> I \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> w' \<in> writes_on \<sigma> x \<Longrightarrow> w = w'"
  apply(unfold initial_state_def writes_on_def) by auto

lemma initial_wfs: assumes "initial_state \<sigma> I"  shows "wfs \<sigma>"
  apply(simp add: initial_state_def wfs_def)
  apply(rule conjI)
  using assms writes_on_def
   apply (smt CollectI fst_conv initial_state_def var_def)
  apply(rule conjI)
  using assms writes_on_def initial_state_def apply simp
  apply (smt CollectI fst_conv initial_state_def var_def writes_on_def)
  apply rule using initially_write_unique[OF assms(1)] 
  apply (smt CollectI Collect_cong finite.emptyI finite.insertI insert_compr not_finite_existsD singletonD writes_on_def)
    apply(rule conjI)
  apply (smt CollectD Pair_inject assms initial_state_def)
  using assms initial_state_def by fastforce

lemma allI_case: "\<lbrakk>\<And> y. x \<noteq> y \<Longrightarrow> P y\<rbrakk> \<Longrightarrow> \<lbrakk>P x\<rbrakk> \<Longrightarrow> \<forall> y. P y" by fastforce


lemma [simp]: "wfs \<sigma> \<Longrightarrow> writes_on \<sigma> x \<noteq> {}"
  apply(simp add: wfs_def)
  by (metis empty_iff)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> finite(writes_on \<sigma> x)"
  by(simp add: wfs_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> thrView \<sigma> t x \<in> writes_on \<sigma> x"
  by(simp add: wfs_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> modView \<sigma> w x \<in> writes_on \<sigma> x"
  using wfs_def by blast


lemma [simp]: "wfs \<sigma> \<Longrightarrow> modView (read_trans t b w \<sigma>) w x \<in> writes_on (read_trans t b w \<sigma>) x"
  by auto

lemma [simp]: "wfs \<sigma> \<Longrightarrow> writes_on \<sigma> x =  writes_on (read_trans t b w \<sigma>) x"
  by auto


lemma own_ModView:
  assumes "wfs \<sigma>"
      and "w \<in> writes \<sigma>"
    shows "modView \<sigma> w (var w) = w"
  using assms apply(unfold wfs_def)
  by blast

lemma ts_oride_same_var:
  assumes "wfs \<sigma>"
      and "x = var w"
      and "w \<in> visible_writes \<sigma> t (var w)"
    shows "ts_oride ((thrView \<sigma> t)(var w := w)) (modView \<sigma> w) x = w"
  apply(simp add: ts_oride_def) apply safe using assms
  apply (meson own_ModView subsetCE visible_writes_in_writes)
  using assms(2) apply blast 
  using assms(2) by blast

lemma ts_oride_diff_var:
  assumes "wfs \<sigma>"
      and "x \<noteq> var w"
      and "w \<in> visible_writes \<sigma> t (var w)"
    shows "ts_oride ((thrView \<sigma> t)(var w := w')) (modView \<sigma> w) x = ts_oride (thrView \<sigma> t) (modView \<sigma> w) x"
  apply(simp add: ts_oride_def)
  using assms(2) by blast

lemma ts_oride_split:
  assumes "tst (m' x) \<le> tst (m x) \<Longrightarrow> P (m x)"
      and "tst (m x) \<le> tst (m' x) \<Longrightarrow> P (m' x)"
    shows "P (ts_oride m m' x)"
  apply(simp add: ts_oride_def)
  by (simp add: assms(1) assms(2))


lemma wfs_covered_preserved:
  assumes "covered \<sigma> \<subseteq> writes \<sigma>"
      and "step t a \<sigma> \<sigma>'"
    shows "covered \<sigma>' \<subseteq> writes \<sigma>'"
     apply (rule step_cases[OF assms(2)]) apply simp_all
  using assms(1) apply blast
  apply (simp add: assms(1) subset_insertI2)
  using assms(1) visible_writes_in_writes by fastforce

lemma wfs_preserved:
  assumes "wfs \<sigma>"
      and "step t a \<sigma> \<sigma>'"
    shows "wfs \<sigma>'"
  apply(unfold wfs_def)
  apply rule defer apply rule defer apply rule defer defer
    apply clarsimp defer
    apply clarsimp
     apply (rule step_cases[OF assms(2)]) apply simp_all
  using assms(1) wfs_def apply auto[1]
  apply(case_tac "var w = aa")
       apply(case_tac "(aa, b) = (x, ts')") apply simp
  apply simp 
       apply(case_tac "b = ts'") apply simp using assms(1) wfs_def apply blast
   apply simp apply(case_tac "var w = x") apply simp
  using assms(1) wfs_def apply blast  apply simp
  using assms(1) wfs_def apply blast
   apply simp apply(case_tac "var w = x") apply simp 
  using assms(1) wfs_def apply blast apply simp
  using assms(1) wfs_def apply blast
     apply(case_tac "var w = aa")
  apply(case_tac "releasing \<sigma> w")
      apply(case_tac "(aa, b) = (x, ts')")
        apply simp apply (metis assms(1) fun_upd_same ts_oride_def wfs_def)
       apply(case_tac "b = ts'") apply(case_tac "var w = x") apply simp
        apply simp apply(rule ts_oride_split) using assms(1) apply simp
          using assms(1) apply simp
          apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
               apply simp using assms(1) wfs_def apply blast
              apply(case_tac "(aa, b) = (x, ts')") apply simp
          apply simp apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
          apply(case_tac "b = ts'")apply simp using assms(1) wfs_def apply blast
         apply simp using assms(1) wfs_def apply blast
          apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
             apply simp using assms(1) wfs_def apply blast
          apply clarsimp apply (rule step_cases[OF assms(2)]) apply simp_all
          using assms(1) wfs_def apply blast
             apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
             apply simp using assms(1) wfs_def apply blast
             apply(case_tac "var w = x") apply simp using assms(1) wfs_def apply blast
            apply simp using assms(1) wfs_def apply blast
          apply (rule conjI)
           apply clarsimp  apply (rule step_cases[OF assms(2)]) apply simp_all
          using assms(1) assms(2) own_ModView step_def apply fastforce
            apply(case_tac "var w = x") apply(case_tac "(aa, b) = (x, ts')") apply(case_tac "var w = aa")
               apply simp  apply blast
          apply(case_tac "b = ts'") 
              apply simp using own_ModView[OF assms(1)] apply auto[1]
             apply simp using own_ModView[OF assms(1)] apply auto[1]
          using visible_var apply fastforce
           apply(case_tac "var w = x") apply(case_tac "(aa, b) = (x, ts')") apply(case_tac "var w = aa")
              apply(case_tac "releasing \<sigma> w")
          using own_ModView[OF assms(1)] apply simp apply(rule ts_oride_split) 
          apply simp apply simp
          using leD valid_fresh_ts_def visible_writes_in_writes apply fastforce
          apply simp apply(case_tac "releasing \<sigma> w") apply simp
          apply blast apply simp 
          using own_ModView[OF assms(1)] apply auto[1]
          using visible_var apply force
          using wfs_covered_preserved assms(1) assms(2) wfs_def apply blast
          apply (rule step_cases[OF assms(2)])
            apply(case_tac "ta = t") apply(case_tac "syncing \<sigma> w b")
               apply simp apply(rule ts_oride_split) 
          apply (metis assms(1) fun_upd_apply subsetCE visible_writes_in_writes wfs_def)
  using assms(1) wfs_def apply blast apply simp 
     apply (metis assms(1) subsetCE visible_writes_in_writes wfs_def)
    apply simp using assms(1) wfs_def apply blast
            apply(case_tac "ta = t") apply simp
  using assms(1) wfs_def apply blast
  apply simp apply(case_tac "var w = x") apply simp
  using assms(1) wfs_def apply blast
   apply simp using assms(1) wfs_def apply blast
  apply(case_tac "ta = t") apply simp apply(case_tac "releasing \<sigma> w") apply simp
  apply(case_tac "var w = x") apply simp 
     apply (metis assms(1) fun_upd_same ts_oride_def wfs_def)
  apply simp apply(rule ts_oride_split)
  using assms(1) apply auto[1] 
  using assms(1) wfs_def apply blast
  apply simp  
  using assms(1) wfs_def apply blast
  apply simp apply(case_tac "var w = x") apply simp
  using assms(1) wfs_def apply blast apply simp
  using assms(1) wfs_def by blast

definition "lastWr \<sigma> x \<equiv> (x, Max (tst`(writes_on \<sigma> x)))"



lemma [simp]: "var(lastWr \<sigma> x) = x" by(simp add: lastWr_def)

lemma last_write_max: "wfs \<sigma> \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> tst w \<le> tst (lastWr \<sigma> x)"
  by(simp add: lastWr_def)

lemma last_write_write_on [simp]: "wfs \<sigma> \<Longrightarrow>  lastWr \<sigma> x \<in> writes_on \<sigma> x"
  apply(simp add: lastWr_def )
  apply(case_tac "Max (tst`(writes_on \<sigma> x)) \<in> tst`(writes_on \<sigma> x)")
  defer apply simp
  by (auto simp add: tst_def var_def writes_on_def)

lemma lastWr_visible:
    "wfs \<sigma> \<Longrightarrow> lastWr \<sigma> x \<in> visible_writes \<sigma> t x"
  by (metis (no_types, lifting) CollectI last_write_max last_write_write_on visible_writes_def wfs_def)

lemma lastWr_read_pres: "lastWr (read_trans t b w \<sigma>) x = lastWr \<sigma> x"
  by(simp add: lastWr_def)

lemma write_to_different_var [simp]: "wfs \<sigma> \<Longrightarrow> var w \<noteq> x \<Longrightarrow> lastWr (write_trans t b w v \<sigma> ts') x = lastWr \<sigma> x"
  by(simp add: lastWr_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w = (lastWr \<sigma> x) \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>
                    lastWr (write_trans t b w v \<sigma> ts') x = (x, ts')"
  apply (simp add: valid_fresh_ts_def)
  by (simp add: lastWr_def max.strict_order_iff)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>
                    lastWr (write_trans t b w v \<sigma> ts') x = lastWr \<sigma> x"
  apply (subst lastWr_def) apply(case_tac "var w = x") apply simp_all defer
   apply (simp add: lastWr_def)
 apply (simp add: valid_fresh_ts_def)
  by (metis dual_order.order_iff_strict lastWr_def last_write_max last_write_write_on max.absorb2 prod.exhaust_sel sndI tst_def var_def writes_on_var)

lemma [simp]: " wfs \<sigma> \<Longrightarrow> var w \<noteq> x \<Longrightarrow> value (write_trans t b w v \<sigma> ts')(lastWr \<sigma> x) = value \<sigma> (lastWr \<sigma> x)"
 by(simp add: value_def)
  

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w = lastWr \<sigma> x \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>lastWr (update_trans t w v' \<sigma> ts') x = (x, ts')"
  apply (subst lastWr_def) apply simp
  by (simp add: lastWr_def less_eq_rat_def max.absorb1 valid_fresh_ts_def)

lemma [simp]: "wfs \<sigma> \<Longrightarrow> w \<noteq> lastWr \<sigma> x \<Longrightarrow> w \<in> writes_on \<sigma> x \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow>
                    lastWr (update_trans t w v' \<sigma> ts') x = lastWr \<sigma> x"
  apply (subst lastWr_def) apply(case_tac "var w = x") apply simp_all
  by (metis lastWr_def last_write_max last_write_write_on less_eq_rat_def max_def prod.collapse snd_conv tst_def valid_fresh_ts_def var_def writes_on_var)

lemma modView_lte_last: "wfs \<sigma> \<Longrightarrow> tst(modView \<sigma> w x) \<le> tst(lastWr \<sigma> x)"
  using last_write_max wfs_def by blast

  


definition "p_obs \<sigma> t x u \<equiv> \<exists> w. w \<in> visible_writes \<sigma> t x \<and> u = value \<sigma> w" 

definition "d_obs \<sigma> view x u \<equiv> view x = lastWr \<sigma> x \<and> value \<sigma> (lastWr \<sigma> x) = u"

definition "d_obs_t \<sigma> t x u \<equiv> d_obs \<sigma> (thrView \<sigma> t) x u"

definition "c_obs \<sigma> x u t y v \<equiv> 
              \<forall> w \<in> visible_writes \<sigma> t x. value \<sigma> w = u \<longrightarrow>
                         d_obs \<sigma> (modView \<sigma> w) y v \<and>
                         releasing \<sigma> w"

lemma c_obs_intro:
  assumes "\<And> w. \<lbrakk>w \<in> writes \<sigma> ; var w = x ; tst(thrView \<sigma> t x) \<le> tst w; value \<sigma> w = u\<rbrakk> \<Longrightarrow> releasing \<sigma> w"
      and "\<And> w. \<lbrakk>w \<in> writes \<sigma> ; var w = x ; tst(thrView \<sigma> t x) \<le> tst w; value \<sigma> w = u\<rbrakk> \<Longrightarrow> modView \<sigma> w y = lastWr \<sigma> y"
      and "\<And> w. \<lbrakk>w \<in> writes \<sigma> ; var w = x ; tst(thrView \<sigma> t x) \<le> tst w; value \<sigma> w = u\<rbrakk> \<Longrightarrow> value \<sigma> (lastWr \<sigma> y) = v"
  shows "c_obs \<sigma> x u t y v"
  apply(simp add: c_obs_def d_obs_def)
  using assms apply(simp add: visible_writes_def)
  by (metis (mono_tags, lifting) CollectD prod.sel(2) tst_def writes_on_def)  

abbreviation p_obs_abbr:: "nat  \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[_ \<approx>\<^sub>_ _] _" [100, 100, 100, 100])
  where "[x \<approx>\<^sub>t u] \<sigma> \<equiv> p_obs \<sigma> t x u"

abbreviation d_obs_abbr:: "nat  \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> surrey_state \<Rightarrow> bool" ("[_ =\<^sub>_ _] _" [100, 100, 100, 100])
  where "[x =\<^sub>t u] \<sigma> \<equiv> d_obs_t \<sigma> t x u"

abbreviation c_obs_abbr:: "nat \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> nat \<Rightarrow> surrey_state \<Rightarrow> bool" ("[_ = _]\<^sub>_\<lparr>_ = _ \<rparr> _" [100, 100, 100, 100, 100, 100])
  where "[x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma> \<equiv> c_obs \<sigma> x u t y v"



lemma d_obs_lastWr_visible: 
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> w \<in> visible_writes \<sigma> t x \<Longrightarrow> w = lastWr \<sigma> x"
  apply (simp add: tst_def d_obs_def d_obs_t_def lastWr_def var_def visible_writes_def, auto)
  by (metis dual_order.antisym lastWr_def last_write_max last_write_write_on prod.collapse tst_def var_def writes_on_var)



lemma d_obs_implies_p_obs: 
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> [x \<approx>\<^sub>t u] \<sigma>"
  apply(simp add: d_obs_t_def d_obs_def p_obs_def) using lastWr_visible
  by (metis lastWr_def)


lemma d_obs_p_obs_agree: "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> [x \<approx>\<^sub>t v] \<sigma> \<Longrightarrow> u = v"
  apply(unfold p_obs_def d_obs_t_def d_obs_def visible_writes_def)apply clarsimp
  by (metis eq_snd_iff fst_conv lastWr_def last_write_max leD order.not_eq_order_implies_strict tst_def var_def writes_on_var)

lemma not_p_obs_implies_c_obs: "\<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma>"
  by(auto simp add: p_obs_def c_obs_def)



lemmas update_simps = 
  valid_fresh_ts_def visible_writes_def 
  update_trans_def update_thrView_def update_modView_def 
  rev_app_def Let_def add_cv_def update_mods_def





(*********** Transition Inference Rules Follow ****************)

lemma d_obs_Wr_set :  \<comment> \<open>Rule: DV-set\<close>
  assumes "wfs \<sigma>"
      and "wr_val a = Some v"
      and "avar a = x"
      and "d_obs_t \<sigma> t x u"
      and "step t a \<sigma> \<sigma>'"
    shows "d_obs_t \<sigma>' t x v"
  apply(rule step_cases[OF assms(5)])
  using assms(2) apply simp
   apply(unfold d_obs_t_def d_obs_def) apply simp apply clarsimp
   apply(case_tac "xa = x")
    using assms(1) apply simp apply(drule d_obs_lastWr_visible[OF assms(1) assms(4)])
      apply simp using assms(2) apply simp apply(unfold value_def) 
    using assms(3) visible_var apply(case_tac "x = aa") apply simp apply (simp add: lastWr_def) 
    apply clarsimp apply(case_tac "xa = x") 
    using assms(1) apply simp  using assms(3) apply auto[1]
    using assms(1) apply clarsimp apply(case_tac "xa = x") apply simp
      apply(drule d_obs_lastWr_visible[OF assms(1) assms(4)])
    using assms(2) apply simp apply(case_tac "releasing \<sigma> (lastWr \<sigma> x)")
      apply (simp add: ts_oride_def)using modView_lte_last[OF assms(1)]
      apply (simp add: valid_fresh_ts_def)
      apply (metis dual_order.antisym less_eq_rat_def less_irrefl order_trans)
    apply simp
    using assms(3) visible_var by force

corollary d_obs_WrX_set :  
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [x := v]\<^sub>t \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>' "
  by (metis WrX_def avar.simps(2) d_obs_Wr_set wr_val.simps(1))

corollary d_obs_WrR_set :  
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [x :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>' "
  by (metis WrR_def avar.simps(2) d_obs_Wr_set wr_val.simps(1))

corollary d_obs_RMW_set :  
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> RMW[x,w,v]\<^sub>t \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>' "
  using avar.simps(3) d_obs_Wr_set wr_val.simps(2) by blast



lemma d_obs_Rd_pres:
  assumes a1: "wfs \<sigma>"
      and a2: "isRd a"
      and a4: "d_obs_t \<sigma> t x u"
      and a5: "step t a \<sigma> \<sigma>'" 
    shows "d_obs_t \<sigma>' t x u"
  apply(rule step_cases[OF a5])
    apply (case_tac "avar a = x") apply simp
   apply (unfold  d_obs_t_def d_obs_def)
     defer
  defer
  using a2 isRd.simps(2) apply blast
  using a2 isRd.simps(3) apply blast
  apply (unfold read_trans_def Let_def)
  apply (case_tac "b = False")
   apply (simp add: d_obs_def d_obs_lastWr_visible d_obs_t_def rev_app_def syncing_def update_thrView_def)
  using  a1 a4 
   apply (smt d_obs_def d_obs_lastWr_visible d_obs_t_def fun_upd_triv lastWr_def prod.collapse prod.inject surrey_state.surjective surrey_state.update_convs(2) var_def)
  using a1 a4 apply (simp add: d_obs_def  d_obs_t_def  lastWr_def  rev_app_def ts_oride_def tst_def update_thrView_def value_def var_def wfs_def writes_on_def)
  apply clarsimp
  apply (metis a1 a4 d_obs_lastWr_visible fst_conv lastWr_def snd_conv tst_def var_def visible_var writes_on_def)
  using assms apply (simp add: d_obs_def  d_obs_t_def  lastWr_def  rev_app_def ts_oride_def tst_def update_thrView_def value_def var_def wfs_def writes_on_def)
  apply (intro conjI impI)
  apply (unfold visible_writes_def writes_on_def var_def, simp_all)
  apply (metis (no_types, lifting) a1 a4 d_obs_def d_obs_t_def dual_order.antisym modView_lte_last old.prod.inject prod.collapse tst_def)
  by auto

corollary d_obs_RdX_pres:  
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow> x]\<^sub>t \<sigma>' \<Longrightarrow> [x =\<^sub>t u] \<sigma>' "
  using RdX_def d_obs_Rd_pres by force

corollary d_obs_RdA_pres:  
  "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow>\<^sup>A x]\<^sub>t \<sigma>' \<Longrightarrow> [x =\<^sub>t u] \<sigma>'"
  using RdA_def d_obs_Rd_pres by force

lemma [simp]: "var w \<noteq> x \<Longrightarrow> lastWr (update_trans t w v' \<sigma> ts') x = lastWr \<sigma> x"
  by(simp add: lastWr_def)

 

lemma "d_obs_other": \<comment> \<open>Rule: DV-Other\<close>
  assumes "wfs \<sigma>"
      and "avar a \<noteq> x"
      and "d_obs_t \<sigma> t x u"
      and "step t a \<sigma> \<sigma>'" 
    shows "d_obs_t \<sigma>' t x u"
  apply(rule step_cases[OF assms(4)])
  using assms(2, 3) apply simp
  apply (unfold  d_obs_t_def d_obs_def)
  apply (case_tac "b = False")
  apply (simp add: lastWr_def read_trans_def rev_app_def syncing_def update_thrView_def value_def)
     apply (unfold writes_on_def)
   apply (metis (no_types, lifting) Collect_cong assms(2) surrey_state.select_convs(1) surrey_state.surjective surrey_state.update_convs(2) visible_var)
   apply (unfold read_trans_def Let_def) 
   apply (simp add: lastWr_def  rev_app_def ts_oride_def tst_def update_thrView_def value_def var_def  wfs_def writes_on_def)
   using assms(1,2,3)  apply (unfold tst_def d_obs_def d_obs_t_def wfs_def writes_on_def le_neq_trans modView_lte_last)
   apply clarsimp
   apply (metis (no_types, lifting) assms(1) dual_order.antisym fst_conv modView_lte_last prod.collapse snd_conv tst_def var_def visible_var)
   using assms (2, 3) apply simp 
   apply (unfold d_obs_t_def d_obs_def)
    apply (intro conjI) 
   using assms(2) apply (metis visible_var)
   using visible_var 
    apply(case_tac "b = False")
     apply clarsimp 
     apply(rule conjI)
   using assms(1) 
      apply(unfold visible_writes_def)
      apply clarsimp
     apply simp
    apply simp  
   using assms (2,3)
   apply simp 
   apply (simp add: d_obs_t_def d_obs_def)
   apply clarsimp
   apply (rule conjI)
    apply (case_tac "aa = x")
     apply (simp add: var_def writes_on_def)
    apply simp
    apply (case_tac "releasing \<sigma> (aa, b)")
     apply(simp add: ts_oride_def tst_def var_def)
   apply (metis dual_order.antisym modView_lte_last prod.collapse tst_def)
     apply(simp add: ts_oride_def tst_def var_def)
    apply (case_tac "aa = x")
     apply (simp add: var_def writes_on_def)
   apply simp
   by(simp add: value_def tst_def)


corollary d_obs_RdX_other: 
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow>[x =\<^sub>t u] \<sigma>'"
  by (metis RdX_def avar.simps(1) d_obs_other)

corollary d_obs_RdA_other: 
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow>[x =\<^sub>t u] \<sigma>'"
  by (metis RdA_def avar.simps(1) d_obs_other)

corollary d_obs_WrX_other: 
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow>[x =\<^sub>t u] \<sigma>'"
  by (metis WrX_def avar.simps(2) d_obs_other)

corollary d_obs_WrR_other:
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow>[x =\<^sub>t u] \<sigma>'"
  by (metis WrR_def avar.simps(2) d_obs_other)

corollary d_obs_RMW_other:
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> RMW[y, v, v']\<^sub>t \<sigma>' \<Longrightarrow>[x =\<^sub>t u] \<sigma>'"
  using d_obs_other by force




lemma p_obs_Rd_intro: \<comment> \<open>Rule: OB-Intro\<close>
  assumes "wfs \<sigma>"
      and "isRd a"
  and "rd_val a = Some v"
  and "avar a = x"
  and "step t a \<sigma> \<sigma>'"
  shows "p_obs \<sigma>' t x v"
  using assms
  apply (simp add: p_obs_def step_def, auto)
  apply (cases a, auto)
   apply (simp add: read_trans_def rev_app_def)
  apply (unfold value_def rev_app_def valid_fresh_ts_def read_trans_def visible_writes_def wfs_def p_obs_def step_def, auto)
   apply (unfold writes_on_def tst_def update_thrView_def, safe)
  apply (case_tac "syncing \<sigma> (x, ba) x11", clarsimp)
  apply (metis (no_types, lifting) eq_refl fun_upd_same sndI ts_oride_def)
  apply clarsimp
  by auto[1]

corollary p_obs_RdX_intro:
  "wfs \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow> x]\<^sub>t \<sigma>' \<Longrightarrow> [x \<approx>\<^sub>t v] \<sigma>'"
  by (metis RdX_def avar.simps(1) isRd.simps(1) p_obs_Rd_intro rd_val.simps(1))

corollary p_obs_RdA_intro:
  "wfs \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow>\<^sup>A x]\<^sub>t \<sigma>' \<Longrightarrow> [x \<approx>\<^sub>t v] \<sigma>'"
  by (metis RdA_def avar.simps(1) isRd.simps(1) p_obs_Rd_intro rd_val.simps(1))






lemma  [simp]: "var w \<noteq> y \<Longrightarrow> lastWr (write_trans t b w u \<sigma> ts') y =  lastWr \<sigma> y"
  by(simp add: lastWr_def)

lemma [simp]:
  "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> releasing (update_trans t w v' \<sigma> ts') (var w', tst w')"
  by(simp add: releasing_def)

lemma [simp]:
  "var w' = var w \<Longrightarrow> tst w' = ts' \<Longrightarrow> releasing (write_trans t b w v' \<sigma> ts') (var w', tst w') = b"
  by(simp add: releasing_def)

lemma c_obs_Wr_intro: 
  assumes "wfs \<sigma>"
  and "wr_val a = Some u"
  and "avar a = x"
  and "isRA a"
  and "isWr a"
  and "d_obs_t \<sigma> t y v"
  and "\<not> p_obs \<sigma> t' x u" 
  and "x \<noteq> y"  
  and "step t a \<sigma> \<sigma>'"
  and "t'\<noteq> t"
shows "c_obs \<sigma>' x u t' y v"
  apply(rule step_cases[OF assms(9)]) 
  using assms(2) apply auto[1] defer 
  using assms(5) apply auto[1]
  using assms(2,3,4,5,6,7) apply clarsimp
  apply (case_tac "aa \<noteq> x")
  using visible_var apply fastforce
  apply clarsimp
  apply(simp add: d_obs_t_def d_obs_def p_obs_def c_obs_def)
  apply clarsimp
  apply (case_tac "aa \<noteq> x")
  using visible_var apply fastforce
  apply (case_tac "bb = ts'") defer
   apply(case_tac "value (write_trans t True (x, b) u \<sigma> ts')(x, bb) = value \<sigma> (x, bb)")
  apply (simp add: visible_writes_def)
  using assms(10) apply simp apply blast
   apply(simp add: value_def)
  apply simp 
  apply(rule conjI)
   apply clarsimp
  using assms(8) apply clarsimp 
  using assms apply (simp, auto)
  by(simp add: releasing_def)


corollary c_obs_WrR_intro: 
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> t' \<noteq> t 
   \<Longrightarrow> [y =\<^sub>t v] \<sigma> \<Longrightarrow> \<not> [x \<approx>\<^sub>t' u] \<sigma>  
   \<Longrightarrow> \<sigma> [x :=\<^sup>R u]\<^sub>t \<sigma>'
   \<Longrightarrow> [x = u]\<^sub>t'\<lparr>y = v\<rparr> \<sigma>'"
  by (metis WrR_def avar.simps(2) c_obs_Wr_intro isRA.simps(2) isWr.simps(2) wr_val.simps(1))



lemma c_obs_Up_intro: 
  assumes as1: "wfs \<sigma>"
  and as2: "wr_val a = Some u"
  and as3: "avar a = x"
  and as4: "isUp a"
  and as5: "d_obs_t \<sigma> t y v"
  and as6: "\<not> p_obs \<sigma> t' x u" 
  and as7: "x \<noteq> y"  
  and as8: "step t a \<sigma> \<sigma>'"
  and as9: "t' \<noteq> t"
shows "c_obs \<sigma>' x u t' y v"
  apply(rule step_cases[OF assms(8)]) 
  using as2 apply auto[1]  
  using as4 apply auto[1] 
  using assms apply safe
proof -
  fix aa b xa va v' ts'
  assume a1: "wfs \<sigma>" and
         a2: "wr_val (Update xa (value \<sigma> (aa, b)) v') = Some u" and
         a3: "isUp (Update xa (value \<sigma> (aa, b)) v')" and
         a4: "[y =\<^sub>t v] \<sigma>" and
         a5: "\<not> [avar (Update xa (value \<sigma> (aa, b)) v') \<approx>\<^sub>t' u] \<sigma> " and
         a6: "avar (Update xa (value \<sigma> (aa, b)) v') \<noteq> y" and 
         a7: "\<sigma> RMW[xa, value \<sigma> (aa, b), v']\<^sub>t (update_trans t (aa, b) v' \<sigma> ts')" and 
         a8: "t' \<noteq> t" and
         a9: "x = avar (Update xa (value \<sigma> (aa, b)) v')" and 
         a10: "\<sigma>' = update_trans t (aa, b) v' \<sigma> ts'"  and 
         a11: "a = Update xa (value \<sigma> (aa, b)) v'" and 
         a12: "(aa, b) \<in> visible_writes \<sigma> t (avar (Update xa (value \<sigma> (aa, b)) v'))" and
         a13: "(aa, b) \<notin> covered \<sigma>" and 
         a14: "valid_fresh_ts \<sigma> (aa, b) ts'"
  show g: "[avar (Update xa (value \<sigma> (aa, b)) v') = u]\<^sub>t'\<lparr>y = v \<rparr> (update_trans t (aa, b) v' \<sigma> ts')"
    using a1 a2 a3 a4 a5 a6 a7 a8 a9 a10 a11 a12 a13 a14 apply (simp add: update_simps step_def d_obs_def p_obs_def d_obs_t_def c_obs_def)
    apply (case_tac "releasing \<sigma> (aa, b)", safe)
    apply (simp add: tst_def releasing_def)
    apply ((metis fst_conv var_def writes_on_var)+) [9]
    using as8 dual_order.antisym fun_upd_other 
    apply (smt as3 as5 d_obs_def d_obs_other d_obs_t_def fun_upd_eqD fun_upd_triv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5))
    apply auto[1]
    using as3 as5 as8 d_obs_def d_obs_other d_obs_t_def apply blast
    using as3 as5 as8 d_obs_def d_obs_other d_obs_t_def apply blast
    apply auto[1]
    apply(simp add: releasing_def)
    apply (smt Pair_inject fun_upd_other fun_upd_same surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5) write_record.select_convs(2))                    
    apply (simp add:tst_def var_def wfs_def wfs_preserved writes_on_def) 
    apply clarify
    using as8 fst_conv mem_Collect_eq fun_upd_same not_less_iff_gr_or_eq snd_conv
    apply (smt surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5))
    apply (metis fst_conv var_def writes_on_var)
    apply (metis fst_conv var_def writes_on_var)
    apply (metis fst_conv var_def writes_on_var)
                        apply (simp add: tst_def releasing_def) apply auto[1]
    apply (smt Pair_inject fun_upd_other insert_iff mem_Collect_eq surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(4) surrey_state.update_convs(5) value_def writes_on_def)
    using fst_conv insert_iff fun_upd_apply less_imp_not_less not_less_iff_gr_or_eq 
    apply (smt fun_upd_same surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5))
    apply (case_tac "releasing \<sigma> (aa, b)", auto)[1]
    using as3 as5 as8 d_obs_def d_obs_other d_obs_t_def apply blast
    using as3 as5 as8 d_obs_def d_obs_other d_obs_t_def apply blast
    apply (case_tac "releasing \<sigma> (aa, b)", auto)[1]
    apply (simp add: tst_def releasing_def value_def) apply auto[1]
    apply (metis fst_conv var_def writes_on_var)
    apply (unfold writes_on_def var_def) [1]
    apply clarsimp apply auto[1]
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp apply blast
    apply ((metis fst_conv var_def writes_on_var)+)[9]
    apply (case_tac "releasing \<sigma> (aa, b)", auto)[1]
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    using not_less_iff_gr_or_eq apply blast
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    apply (smt as5 as8 assms(3) d_obs_def d_obs_other d_obs_t_def fun_upd_same fun_upd_triv fun_upd_twist surrey_state.select_convs(2) surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5))
    apply auto[1]
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    using not_less_iff_gr_or_eq apply blast
    using as3 as5 as8 d_obs_def d_obs_other d_obs_t_def apply blast
    apply auto[1]
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    apply blast
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    apply blast
    apply (metis fst_conv var_def writes_on_var)
    apply (metis fst_conv var_def writes_on_var)
    apply (metis fst_conv var_def writes_on_var)
    apply auto[1]
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
       apply safe[1]
    apply (simp add: tst_def a11 a12 a13)
        apply(simp add: lastWr_def )apply(unfold writes_on_def)apply simp
    apply (smt Collect_cong Pair_inject fst_conv fun_upd_other fun_upd_same surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5) var_def)
    apply (simp add: tst_def a11 a12 a13)
        apply(simp add: lastWr_def )apply(unfold writes_on_def)apply simp
    apply (smt leD less_irrefl tst_def)
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    apply (smt Pair_inject fun_upd_same surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5))
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    apply blast
    apply (unfold writes_on_def var_def releasing_def value_def) [1]
    apply clarsimp 
    by blast
qed


corollary c_obs_RMW_intro: 
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> t' \<noteq> t 
   \<Longrightarrow> [y =\<^sub>t v] \<sigma> \<Longrightarrow> \<not> [x \<approx>\<^sub>t' u] \<sigma>  
   \<Longrightarrow> \<sigma> RMW[x, w, u]\<^sub>t \<sigma>'
   \<Longrightarrow> [x = u]\<^sub>t'\<lparr>y = v\<rparr> \<sigma>'"
  using avar.simps(3) c_obs_Up_intro isUp.simps(3) wr_val.simps(2) by blast




lemma c_obs_Rd_d_obs:  \<comment> \<open>Transfer\<close>
  assumes "wfs \<sigma>"
  and "isRd a"
  and "isRA a"
  and "rd_val a = Some u"
  and "avar a = x"
  and "c_obs \<sigma> x u t y v"
  and "step t a \<sigma> \<sigma>'"
shows "d_obs_t \<sigma>' t y v"
  apply(rule step_cases[OF assms(7)]) 
    defer
  using assms(2) apply simp
  using assms(2) apply simp
  using assms(6) apply clarsimp
  using assms(6) apply clarsimp
  apply(case_tac "aa \<noteq> x")
  using assms(5) visible_var apply fastforce
  apply clarsimp
  apply (case_tac "\<not> syncing \<sigma> (x,b) True")
   apply (metis assms(4) c_obs_def option.sel prod.sel(1) rd_val.simps(1) syncing_def var_def visible_var)
  apply clarsimp
  using assms(3, 4, 5) apply clarsimp
  apply (simp add: c_obs_def d_obs_t_def d_obs_def)
  apply (rule conjI)
  using assms(1)
   apply(unfold  ts_oride_def visible_writes_def wfs_def)
  apply (simp add: lastWr_def var_def)
  apply(unfold lastWr_def read_trans_def rev_app_def update_thrView_def value_def writes_on_def)
  by auto

corollary c_obs_RdA_d_obs:  
  "wfs \<sigma> \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [u \<leftarrow>\<^sup>A x]\<^sub>t \<sigma>' \<Longrightarrow> [y =\<^sub>t v] \<sigma>'"
  by (metis RdA_def avar.simps(1) c_obs_Rd_d_obs isRA.simps(1) isRd.simps(1) rd_val.simps(1))



lemma c_obs_Up_d_obs:
  assumes "wfs \<sigma>"
  and "isUp a"
  and "rd_val a = Some u"
  and "avar a = x"
  and "c_obs \<sigma> x u t y v"
  and "step t a \<sigma> \<sigma>'"
  and "x \<noteq> y"
shows "d_obs_t \<sigma>' t y v"
  apply(rule step_cases[OF assms(6)]) 
  using assms(2) isUp.simps(1) apply blast
  using assms(3) apply auto[1]
  using assms(2,3,4,5,7)
  apply clarsimp
  apply(case_tac "aa \<noteq> x")
   apply(simp add: visible_writes_def)
   apply(unfold writes_on_def)
   apply(elim conjE)
   apply simp
  apply clarsimp
  apply(simp add: c_obs_def d_obs_t_def d_obs_def)
  apply(intro conjI)
   apply(simp add: ts_oride_def)
   apply(intro conjI impI)
  using assms(1) last_write_max wfs_def apply blast
    apply (simp add: valid_fresh_ts_def)
  apply(simp add: lastWr_def)
  apply(unfold writes_on_def, simp, elim conjE)
  by(simp add: value_def)
  
corollary c_obs_UpRA_d_obs:  
  "wfs \<sigma> \<Longrightarrow> x\<noteq>y \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma> \<Longrightarrow> \<sigma> RMW[x, u, z]\<^sub>t \<sigma>' \<Longrightarrow> [y =\<^sub>t v] \<sigma>'"
  using avar.simps(3) c_obs_Up_d_obs isUp.simps(3) rd_val.simps(2) by blast






lemma [simp]: "z \<noteq> x \<Longrightarrow>  visible_writes (write_trans t b (z, ts) v \<sigma> ts') t x = visible_writes \<sigma> t x"
  by(simp add: visible_writes_def)

lemma [simp]: "var w \<noteq> z \<Longrightarrow>value (write_trans t ba (z, b) va \<sigma> ts') w =  value \<sigma> w"
  by(simp add: value_def)

lemma [simp]: "var w \<noteq> z \<Longrightarrow> releasing (write_trans t ba (z, b) va \<sigma> ts') w = releasing \<sigma> w "
  by(simp add: releasing_def)

lemma [simp]: "var w \<noteq> z \<Longrightarrow> z \<noteq> y \<Longrightarrow> d_obs(write_trans t ba (z, b) va \<sigma> ts')(modView \<sigma> w) y v = d_obs \<sigma> (modView \<sigma> w) y v"
  by(simp add: d_obs_def)
  
lemma c_obs_Rd_pres:
  assumes "wfs \<sigma>"
  and "isRd a"
  and "c_obs \<sigma> x u t y v"
  and "step t' a \<sigma> \<sigma>'"
  and "x \<noteq> y"
  and "\<not>isRA a"
  and "t \<noteq> t'"
shows "c_obs \<sigma>' x u t y v"
  apply(rule step_cases[OF assms(4)]) 
  defer
  using assms(2) apply auto[2] 
  using assms(1,2,3,5,6,7)
  apply(elim conjE)
  apply(simp add: c_obs_def d_obs_def visible_writes_def)
  apply(unfold writes_on_def, clarsimp)
  apply(intro conjI)
    apply(simp add: read_trans_def rev_app_def Let_def update_modView_def update_thrView_def)
  apply (smt action.simps(10) assms(4) lastWr_read_pres step_def)
   apply (simp add: lastWr_read_pres)
  by(simp add: releasing_def)


corollary c_obs_RdX_pres:
  "wfs \<sigma> \<Longrightarrow>  x \<noteq> y \<Longrightarrow> t \<noteq> t'
         \<Longrightarrow> [x=u]\<^sub>t\<lparr>y=v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [k \<leftarrow> z]\<^sub>t' \<sigma>'
         \<Longrightarrow> [x=u]\<^sub>t\<lparr>y=v\<rparr> \<sigma>'"
  by (metis (full_types) RdX_def c_obs_Rd_pres isRA.simps(1) isRd.simps(1))




lemma c_obs_Wr_pres:
  assumes "wfs \<sigma>"
  and "avar a = z"
  and "isWr a"
  and "z \<noteq> y"
  and "z \<noteq>x"
  and "x \<noteq> y"
  and "c_obs \<sigma> x u t y v"
  and "step t a \<sigma> \<sigma>'"
shows "c_obs \<sigma>' x u t y v"
  apply(rule step_cases[OF assms(8)]) 
  using assms(3) apply clarsimp defer
  using assms(3) apply clarsimp
  using assms(2,3,4,5,6,7) apply clarsimp
  apply (case_tac "aa \<noteq> z")
  using visible_var apply force
  apply clarsimp
  by (simp add: c_obs_def) 

corollary c_obs_WrX_pres:
  "wfs \<sigma> \<Longrightarrow> z \<noteq> y \<Longrightarrow> z \<noteq> x \<Longrightarrow> x \<noteq> y 
         \<Longrightarrow> [x=u]\<^sub>t\<lparr>y=v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [z:= w]\<^sub>t \<sigma>'
         \<Longrightarrow> [x=u]\<^sub>t\<lparr>y=v\<rparr> \<sigma>'"
  by (metis WrX_def avar.simps(2) c_obs_Wr_pres isWr.simps(2))

corollary c_obs_WrR_pres:
  "wfs \<sigma> \<Longrightarrow> z \<noteq> y \<Longrightarrow> z \<noteq> x \<Longrightarrow> x \<noteq> y 
         \<Longrightarrow> [x=u]\<^sub>t\<lparr>y=v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [z:=\<^sup>R w]\<^sub>t \<sigma>'
         \<Longrightarrow> [x=u]\<^sub>t\<lparr>y=v\<rparr> \<sigma>'"
  by (metis WrR_def avar.simps(2) c_obs_Wr_pres isWr.simps(2))



lemma d_obs_c_obs: "wfs \<sigma> \<Longrightarrow> [x =\<^sub>t u] \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> u \<noteq> m \<Longrightarrow> [x = m]\<^sub>t\<lparr>y = v\<rparr> \<sigma>"
  apply(simp add: d_obs_t_def d_obs_def c_obs_def)
  using d_obs_def d_obs_p_obs_agree d_obs_t_def p_obs_def by blast


lemma [simp]: "tst (x,b) < ts' \<Longrightarrow> writes_on (write_trans t ba (x, b) va \<sigma> ts') x = (writes_on \<sigma> x) \<union> {(x,ts')}"
 by(simp add: visible_writes_def)

lemma visible_writes_write_trans [simp]: "wfs \<sigma> \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow> t \<noteq> t' \<Longrightarrow> var w \<noteq> x \<Longrightarrow> 
            visible_writes \<sigma> t x = visible_writes (write_trans t' b w v \<sigma> ts') t x"
  apply(unfold visible_writes_def) by simp

lemma value_not_change_write_to_different_var [simp]:  "wfs \<sigma> \<Longrightarrow> t \<noteq> t'  \<Longrightarrow> w \<in> visible_writes \<sigma> t x \<Longrightarrow> valid_fresh_ts \<sigma> w' ts' \<Longrightarrow>
               var w \<noteq> var w' \<Longrightarrow> u = value \<sigma> w \<Longrightarrow> u = value (write_trans t' b w' v \<sigma> ts') w"
  apply (unfold  write_trans_def rev_app_def value_def add_cv_def update_mods_def) apply simp
  apply (rule conjI)
  using visible_var apply fastforce
  by (simp add: update_modView_def update_thrView_def)

lemma "wfs \<sigma> \<Longrightarrow> valid_fresh_ts \<sigma> w ts' \<Longrightarrow> t \<noteq> t' \<Longrightarrow> var w \<noteq> x \<Longrightarrow> p_obs \<sigma> t x u =  p_obs (write_trans t' b w v \<sigma> ts') t x u"
  apply (unfold  p_obs_def)
  apply (case_tac " visible_writes \<sigma> t x \<noteq> visible_writes (write_trans t' b w v \<sigma> ts') t x") 
  apply simp
  using  value_not_change_write_to_different_var
  by (metis (full_types) visible_var)     


lemma not_p_obs_Wr_pres :  
  assumes a1: "wfs \<sigma>"
      and a2: "isWr a"
      and a3: "avar a \<noteq> x"
      and a4: "t \<noteq> t'"
      and a5: "\<not> p_obs \<sigma> t x u"
      and a6: "step t' a \<sigma> \<sigma>'"
    shows a7: "\<not> p_obs \<sigma>' t x u"
  apply(rule step_cases[OF a6]) 
  using a2 apply auto[1]
   defer
  using a2 apply auto[1]
  using assms
  apply simp
  apply(unfold p_obs_def) 
  apply(case_tac "var w = x")
   apply simp 
  using visible_var apply fastforce
  apply clarsimp
  apply (case_tac "var (aa, b) = x")
  using var_def apply auto[1]
  using visible_writes_write_trans apply simp
  using visible_var by fastforce

corollary not_p_obs_WrX_pres:
  "wfs \<sigma> \<Longrightarrow> y \<noteq> x \<Longrightarrow> t \<noteq> t' 
    \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y := v]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis WrX_def avar.simps(2) isWr.simps(2) not_p_obs_Wr_pres)

corollary not_p_obs_WrR_pres:
  "wfs \<sigma> \<Longrightarrow> y \<noteq> x \<Longrightarrow> t \<noteq> t' 
    \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis WrR_def avar.simps(2) isWr.simps(2) not_p_obs_Wr_pres)

lemma not_p_obs_Up_pres :  
  assumes a1: "wfs \<sigma>"
      and a2: "isUp a"
      and a3: "avar a \<noteq> x"
      and a4: "t \<noteq> t'"
      and a5: "\<not> p_obs \<sigma> t x u"
      and a6: "step t' a \<sigma> \<sigma>'"
    shows "\<not> p_obs \<sigma>' t x u"
  apply(rule step_cases[OF a6]) 
  using a2 apply auto[2]
  apply (elim conjE)
proof - 
  fix w xa v v' ts'
  assume p1: "\<sigma>' = update_trans t' w v' \<sigma> ts'" and 
         p2: "a = Update xa v v'" and 
         p3: "w \<in> visible_writes \<sigma> t' (avar a)" and 
         p4: "v = value \<sigma> w" and 
         p5: "w \<notin> covered \<sigma>" and
         p6: "valid_fresh_ts \<sigma> w ts'"
  show "\<not> (p_obs (update_trans t' w v' \<sigma> ts') t x u) "
    using p3 p4 p5 p6 
  apply(simp add: p_obs_def) 
    apply (simp add: Let_def update_trans_def step_def rev_app_def add_cv_def update_mods_def update_modView_def update_thrView_def)
    apply (case_tac "releasing \<sigma> w", auto)
     apply (simp add:visible_writes_def  valid_fresh_ts_def ts_oride_def, auto)
     apply(unfold writes_on_def  tst_def tst_def value_def var_def visible_var visible_writes_def writes_on_def)
     apply clarsimp
    apply (smt a3 a4 a5 fst_conv fun_upd_other fun_upd_other insert_iff mem_Collect_eq old.prod.inject p3 p_obs_def snd_conv surrey_state.select_convs(1) surrey_state.select_convs(2) surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5) tst_def value_def var_def visible_var visible_writes_def writes_on_def)
    using a1 a2 a3 a4 a5 a6 apply auto
     apply (simp add: tst_def value_def var_def p_obs_def is_releasing_def visible_writes_def  valid_fresh_ts_def ts_oride_def, auto)
     apply(unfold wfs_def writes_on_def tst_def tst_def value_def var_def visible_var visible_writes_def writes_on_def)
     apply clarsimp
    by (smt Pair_inject fun_upd_other insert_iff surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5))
qed

corollary not_p_obs_RMW_pres:
  "wfs \<sigma> \<Longrightarrow> y \<noteq> x \<Longrightarrow> t \<noteq> t' 
    \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> RMW[y, v, w]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  using not_p_obs_Up_pres by force

lemma neg_pobs_val:
  assumes "isRd a"
     and "\<not> p_obs \<sigma> t x u"
     and "step t a \<sigma> \<sigma>''"
     and "avar a = x"
   shows "rd_val a \<noteq> Some u"
  using assms 
  apply (simp add: step_def)
  apply (elim exE conjE)
  apply (cases rule: action.exhaust[where y = a], auto) 
  using p_obs_def by blast  

lemma visible_writes_subset:
  assumes "wfs \<sigma>" 
     and "isRd a"
     and "step t a \<sigma> \<sigma>'"
     and "avar a = x"
   shows "visible_writes \<sigma>' t x \<subseteq> visible_writes \<sigma> t x"
  using assms 
  apply (simp add: step_def)
  apply (elim exE conjE)
  apply (cases rule: action.exhaust[where y = a], auto) 
  apply (simp add: visible_writes_def)
  apply (elim conjE)
  apply (cases "isRA a", auto)
  apply (unfold writes_on_def wfs_def read_trans_def ts_oride_def tst_def update_thrView_def rev_app_def, auto)
  by (smt fun_upd_same order_trans snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2))

lemma not_pobs_Rd_pres:
  assumes "isRd a"
     and "\<not> p_obs \<sigma> t x u "
     and "step t' a \<sigma> \<sigma>'"
   shows "\<not> p_obs \<sigma>' t x u"
  using assms 
  apply (cases "t = t'", auto)
  apply(rule step_cases[OF assms(3)]) 
  apply simp
  apply (unfold p_obs_def read_trans_def update_thrView_def value_def visible_writes_def writes_on_def)
  apply auto 
  apply (smt action.simps(10) dual_order.trans fun_upd_same fun_upd_triv fun_upd_twist mem_Collect_eq read_trans_def rev_app_def step_def surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) ts_oride_def update_thrView_def visible_writes_def writes_on_var)
  by (smt action.simps(10) fun_upd_other isRd.elims(2) read_trans_def rev_app_def step_def surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) update_thrView_def)  

corollary not_pobs_RdX_pres:
  "\<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow> y]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis RdX_def not_pobs_Rd_pres isRd.simps(1))

corollary not_pobs_RdA_pres:
  "\<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [v \<leftarrow>\<^sup>A y]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis RdA_def isRd.simps(1) not_pobs_Rd_pres)



lemma not_p_obs_Wr_val_pres:
  assumes "isWr a"
     and "\<not> p_obs \<sigma> t x u"
     and "step t' a \<sigma> \<sigma>'"
     and "wr_val a = Some v"
     and "u \<noteq> v"
   shows "\<not> p_obs \<sigma>' t x u"
  using assms 
  apply (cases "t = t'", auto)
  apply(rule step_cases[OF assms(3)]) 
  apply (simp, auto)
  apply (unfold p_obs_def write_trans_def update_thrView_def step_def update_modView_def)
  apply auto 
  apply (unfold rev_app_def tst_def update_mods_def add_cv_def valid_fresh_ts_def value_def writes_on_def visible_writes_def)
  apply safe
  apply (cases "avar a = x", safe, clarsimp)
  apply (smt dual_order.strict_implies_order dual_order.trans write_record.select_convs(1))
  apply clarsimp
  apply blast
  apply (cases "a", auto)
  by (smt write_record.select_convs(1))

corollary not_p_obs_WrX_val_pres:
  "u \<noteq> v \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y := v]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis WrX_def isWr.simps(2) not_p_obs_Wr_val_pres wr_val.simps(1))

corollary not_p_obs_WrR_val_pres:
  "u \<noteq> v \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis WrR_def isWr.simps(2) not_p_obs_Wr_val_pres wr_val.simps(1))


lemma not_p_obs_Wr_diff_var_pres:
  assumes "isWr a"
     and "\<not> p_obs \<sigma> t x u"
     and "step t' a \<sigma> \<sigma>'"
     and "avar a = y"
     and "x \<noteq> y"
   shows "\<not> p_obs \<sigma>' t x u"
  using assms 
  apply (cases "t = t'", auto)
  apply(rule step_cases[OF assms(3)]) 
  apply (simp, auto)
  apply (unfold p_obs_def write_trans_def update_thrView_def step_def update_modView_def)
  apply auto 
  apply (unfold rev_app_def tst_def update_mods_def add_cv_def valid_fresh_ts_def value_def writes_on_def visible_writes_def)
  apply safe
  apply clarsimp
  apply blast
  by (cases "a", auto)

corollary not_p_obs_WrX_diff_var_pres:
  "x \<noteq> y \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y := v]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis WrX_def avar.simps(2) isWr.simps(2) not_p_obs_Wr_diff_var_pres)

corollary not_p_obs_WrA_diff_var_pres:
  "x \<noteq> y \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
  by (metis WrR_def avar.simps(2) isWr.simps(2) not_p_obs_Wr_diff_var_pres)


lemma not_p_obs_Up_val_pres:
  assumes "isUp a"
     and "\<not> p_obs \<sigma> t x u"
     and "step t' a \<sigma> \<sigma>'"
     and "wr_val a = Some v"
     and "u \<noteq> v"
   shows "\<not> p_obs \<sigma>' t x u"
  using assms 
  apply (cases "t = t'", auto)
  apply(rule step_cases[OF assms(3)]) 
  apply (simp, auto)
  apply (unfold p_obs_def update_trans_def update_thrView_def step_def update_modView_def)
  apply auto 
  apply (unfold ts_oride_def Let_def tst_def rev_app_def tst_def update_mods_def add_cv_def valid_fresh_ts_def value_def writes_on_def visible_writes_def)
  apply safe
  apply (cases "avar a = x", safe, clarsimp)
  apply (smt Pair_inject dual_order.trans  fun_upd_same fun_upd_triv fun_upd_twist insert_iff leD less_eq_rat_def not_le prod.collapse surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5)  write_record.select_convs(1))
   apply clarsimp
   apply (case_tac "releasing \<sigma> (aa, ba)", clarsimp) 
  apply (smt fun_upd_other order_trans)
  apply auto[1]
  apply(rule step_cases[OF assms(3)]) 
  apply (simp, auto)
  apply (unfold p_obs_def update_trans_def update_thrView_def step_def update_modView_def)
  apply auto 
  apply (unfold ts_oride_def Let_def tst_def rev_app_def tst_def update_mods_def add_cv_def valid_fresh_ts_def value_def writes_on_def visible_writes_def)
  apply safe
  apply (cases "avar a = x", safe, clarsimp)
  apply (smt Pair_inject dual_order.trans  fun_upd_same fun_upd_triv fun_upd_twist insert_iff leD less_eq_rat_def not_le prod.collapse surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5)  write_record.select_convs(1))
   apply clarsimp
  by (smt write_record.select_convs(1))


corollary not_p_obs_RMW_val_pres:
  "u \<noteq> v \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma> \<Longrightarrow> \<sigma> RMW[y, w, v]\<^sub>t' \<sigma>' \<Longrightarrow> \<not> [x \<approx>\<^sub>t u] \<sigma>'"
    using isUp.simps(3) not_p_obs_Up_val_pres wr_val.simps(2) by blast


lemma dobs_Rd_pres:
  assumes "isRd a"
     and "d_obs_t \<sigma> t x v"
     and "step t' a \<sigma> \<sigma>'"
     and "t \<noteq> t'"
     shows "d_obs_t \<sigma>' t x v"
  apply(rule step_cases[OF assms(3)]) 
  apply (simp add: step_def d_obs_t_def d_obs_def)
  apply (elim exE conjE)  
  apply (smt Collect_cong assms(2) assms(4) d_obs_def d_obs_t_def fun_upd_other lastWr_def read_trans_def rev_app_def surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) update_thrView_def value_def writes_on_def)
  using assms by auto

lemma dobs_RdX_pres:
  "t \<noteq> t' \<Longrightarrow> [x =\<^sub>t v] \<sigma> \<Longrightarrow> \<sigma> [u \<leftarrow> y]\<^sub>t' \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>'"
  by (metis RdX_def dobs_Rd_pres isRd.simps(1))

lemma dobs_RdA_pres:
  "t \<noteq> t' \<Longrightarrow> [x =\<^sub>t v] \<sigma> \<Longrightarrow> \<sigma> [u \<leftarrow>\<^sup>A y]\<^sub>t' \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>'"
  by (metis RdA_def dobs_Rd_pres isRd.simps(1))

lemma dobs_Wr_pres:
  assumes "isWr a"
     and "d_obs_t \<sigma> t x v"
     and "avar a \<noteq> x" 
     and "step t' a \<sigma> \<sigma>'"
     and "t \<noteq> t'"
     shows "d_obs_t \<sigma>' t x v"
  apply(rule step_cases[OF assms(4)]) 
  using assms(1) apply auto[1]
  defer
  using assms(1) apply auto[1]
  apply(unfold d_obs_t_def d_obs_def)
  using assms
  apply simp
   apply(case_tac "var w = x")
  using visible_var apply fastforce
  apply (rule conjI) 
   apply(unfold d_obs_def d_obs_t_def) apply simp
  by clarsimp

lemma dobs_WrX_pres:
  "t \<noteq> t' \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t v] \<sigma> \<Longrightarrow> \<sigma> [y:= u]\<^sub>t' \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>'"
  by (metis WrX_def avar.simps(2) dobs_Wr_pres isWr.simps(2))

lemma dobs_WrR_pres:
  "t \<noteq> t' \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t v] \<sigma> \<Longrightarrow> \<sigma> [y:=\<^sup>R u]\<^sub>t' \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>'"
  by (metis WrR_def avar.simps(2) dobs_Wr_pres isWr.simps(2))


lemma dobs_Up_pres:
  assumes "isUp a"
     and "d_obs_t \<sigma> t x v"
     and "avar a \<noteq> x" 
     and "step t' a \<sigma> \<sigma>'"
     and "t \<noteq> t'"
     shows "d_obs_t \<sigma>' t x v"
  apply(rule step_cases[OF assms(4)]) 
  using assms(1) apply auto[2]
  apply(unfold d_obs_t_def d_obs_def)
  using assms
  apply simp
   apply(case_tac "var w = x")
  using visible_var apply fastforce
  apply (rule conjI) 
   apply(unfold d_obs_def d_obs_t_def) apply simp
   apply(unfold Let_def step_def update_mods_def valid_fresh_ts_def tst_def lastWr_def add_cv_def update_trans_def update_thrView_def update_modView_def rev_app_def) 
   apply(case_tac "releasing \<sigma> w") apply clarsimp
   apply (case_tac "releasing \<sigma> (aaa, ba)") apply auto 
     apply (simp_all add: value_def var_def  writes_on_def)
  by (smt Collect_cong fst_conv var_def visible_var)+


lemma dobs_RMW_pres:
  "t \<noteq> t' \<Longrightarrow> x \<noteq> y \<Longrightarrow> [x =\<^sub>t v] \<sigma> \<Longrightarrow> \<sigma> RMW[y, w, u]\<^sub>t' \<sigma>' \<Longrightarrow> [x =\<^sub>t v] \<sigma>'"
  using dobs_Up_pres by force
  

lemma cobs_pres:
  assumes "c_obs \<sigma> x u t y v"
      and "x \<noteq> y" 
      and "wfs \<sigma>"
      and "v' \<noteq> u"
      and "step t (Read m x v') \<sigma> \<sigma>'"
    shows "c_obs \<sigma>' x u t y v"
  using assms apply (simp add: c_obs_def)
  apply (cases "m")
  apply (simp add: d_obs_def) apply safe[1]
  apply (smt Collect_cong action.simps(10) avar.simps(1) in_mono isRd.simps(1) lastWr_def read_trans_def rev_app_def step_def surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) update_thrView_def value_def visible_writes_subset writes_on_def)
  apply (smt Collect_cong action.simps(10) avar.simps(1) in_mono isRd.simps(1) lastWr_def read_trans_def rev_app_def step_def surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) update_thrView_def value_def visible_writes_subset writes_on_def)
  apply (simp add:visible_writes_def releasing_def step_def, clarify)
  apply (smt assms(5) avar.simps(1) in_mono isRd.simps(1) mem_Collect_eq read_trans_def rev_app_def snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) tst_def update_thrView_def value_def visible_writes_def visible_writes_subset)
  apply auto
  apply (simp add:visible_writes_def releasing_def step_def d_obs_def lastWr_def, auto)
  apply (smt dual_order.trans read_trans_def rev_app_def snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) tst_def update_thrView_def value_def)
  apply (smt dual_order.trans read_trans_def rev_app_def snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) tst_def update_thrView_def value_def)
  by (smt action.simps(10) avar.simps(1) in_mono isRd.simps(1) read_trans_def releasing_def rev_app_def step_def surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) update_thrView_def value_def visible_writes_subset)


lemma cobs_Rd_pres:
  assumes "c_obs \<sigma> x u t y v"
      and "isRd a"
      and "rd_val a = Some w"
      and "x \<noteq> y" 
      and "wfs \<sigma>"
      and "w \<noteq> u"
      and "step t a \<sigma> \<sigma>'"
    shows "c_obs \<sigma>' x u t y v"
  using assms apply (simp add: c_obs_def step_def)
  apply (cases "a", auto)
  apply (simp_all add: Let_def lastWr_def rev_app_def d_obs_def step_def read_trans_def) apply auto
  apply (unfold writes_on_def tst_def value_def visible_writes_def update_thrView_def) 
  apply auto
  apply (smt dual_order.trans fun_upd_other fun_upd_same snd_conv ts_oride_def tst_def)
  apply (smt dual_order.trans fun_upd_other fun_upd_same snd_conv ts_oride_def tst_def)
  using dual_order.trans apply fastforce
  using dual_order.trans apply fastforce
  apply (smt dual_order.trans fun_upd_other fun_upd_same releasing_def snd_conv surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) ts_oride_def tst_def)
  by (smt dual_order.trans releasing_def snd_conv surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2))


lemma cobs_RdX_pres:
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> w \<noteq> u 
    \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [w \<leftarrow> z]\<^sub>t \<sigma>' \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma>'"
  by (metis RdX_def cobs_Rd_pres isRd.simps(1) rd_val.simps(1))

lemma cobs_RdA_pres:
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> w \<noteq> u 
    \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [w \<leftarrow>\<^sup>A z]\<^sub>t \<sigma>' \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma>'"
  by (metis RdA_def cobs_Rd_pres isRd.simps(1) rd_val.simps(1))

lemma cobs_Rd_diff_var_pres:
  assumes "c_obs \<sigma> x u t y v"
      and "isRd a"
      and "avar a \<noteq> x"
      and "x \<noteq> y" 
      and "wfs \<sigma>"
      and "step t' a \<sigma> \<sigma>'"
    shows "c_obs \<sigma>' x u t y v"
  apply(rule step_cases[OF assms(6)]) 
  defer
  using assms(2) apply auto[2]
  using assms(1,2,3,4,5)
  apply (simp add: c_obs_def)
  apply (simp_all add: Let_def lastWr_def rev_app_def d_obs_def step_def read_trans_def)
       apply (unfold writes_on_def tst_def value_def visible_writes_def update_thrView_def)
  apply simp
  by (smt fun_upd_other order.trans releasing_def surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) ts_oride_def tst_def)

lemma cobs_RdX_diff_var_pres:
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> x \<noteq> z
    \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [w \<leftarrow> z]\<^sub>t' \<sigma>' \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma>'"
  by (metis RdX_def avar.simps(1) cobs_Rd_diff_var_pres isRd.simps(1))

lemma cobs_RdA_diff_var_pres:
  "wfs \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> x \<noteq> z
    \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma> \<Longrightarrow> \<sigma> [w \<leftarrow>\<^sup>A z]\<^sub>t' \<sigma>' \<Longrightarrow> [x = u]\<^sub>t\<lparr>y = v\<rparr> \<sigma>'"
  by (metis RdA_def avar.simps(1) cobs_Rd_diff_var_pres isRd.simps(1))

lemma p_obs_Rd_intro2:
  assumes "step t (Read m x v) \<sigma> \<sigma>'"
    shows "p_obs \<sigma> t x v"
  apply(rule step_cases[OF assms(1)])
  defer
  apply simp
  apply blast
  using p_obs_def by fastforce





lemma init_d_obs:  "wfs \<sigma> \<Longrightarrow> initial_state \<sigma> I \<Longrightarrow> I x = u \<Longrightarrow> [x =\<^sub>t u] \<sigma>"
  apply(simp add: initial_state_def d_obs_def d_obs_t_def)
    apply(elim exE conjE, intro conjI)
  defer
  apply(simp add: value_def)
  apply (simp add: lastWr_def)
  using last_write_write_on
proof -
  fix F :: "nat \<Rightarrow> rat"
  assume a1: "wfs \<sigma>"
  assume a3: "\<forall>t x. thrView \<sigma> t x = (x, F x)"
  assume a4: "\<forall>a b x. modView \<sigma> (a, b) x = (x, F x)"
  have f5: "\<And>n. var (lastWr \<sigma> n) = n \<and> lastWr \<sigma> n \<in> surrey_state.writes \<sigma>"
    using a1 writes_on_def by fastforce
  then have "\<And>n. \<exists>na. lastWr \<sigma> n = (na, F na)"
    by (metis a1 a4 old.prod.exhaust own_ModView)
    then show "thrView \<sigma> t x = lastWr \<sigma> x"
    using f5 a4 a3 a1 by (metis (no_types) own_ModView)
qed

  
  

definition "covered_v \<sigma> x v \<equiv> \<forall> w .  w \<in> writes_on \<sigma> x \<and> w \<notin> covered \<sigma> \<longrightarrow> w = lastWr \<sigma> x \<and> value \<sigma> w = v"

abbreviation covered_v_abbr:: "L \<Rightarrow> V  \<Rightarrow> surrey_state \<Rightarrow> bool" ("cvd[_, _] _" [100, 100,100])
  where "cvd[x, u] \<sigma> \<equiv> covered_v \<sigma> x u"


lemma init_covered_v: "initial_state \<sigma> I \<Longrightarrow> covered_v \<sigma> x (I x)"
  apply(simp add:  covered_v_def)
  apply clarsimp
  using initially_write_unique
  apply(intro conjI)
   apply (simp add: initial_wfs initially_write_unique)
  apply(unfold writes_on_def)
  proof -
  fix a :: nat and b :: rat
  assume a1: "initial_state \<sigma> I"
    assume a2: "(a, b) \<in> {w. var w = x \<and> w \<in> surrey_state.writes \<sigma>}"
    have "\<forall>p. I (var p) = value \<sigma> p"
      using a1 by (metis (no_types) initial_state_def value_def write_record.select_convs(1))
    then show "value \<sigma> (a, b) = I x"
      using a2 by auto
  qed

lemma covered_update_v_pres:
  assumes "covered_v \<sigma> x u"
  and "wfs \<sigma>"
  and "step t a \<sigma> \<sigma>'"
  and "isUp a"
  and "avar a = x"
  and "wr_val a = Some v"
shows "covered_v \<sigma>' x v"
  apply(rule step_cases[OF assms(3)])
  using assms(4) apply auto[1]
    using assms(4) isUp.simps(2) apply blast
    using assms(1,2,4,5)
       apply(simp add: covered_v_def)
    apply(intro allI impI, elim conjE)
    apply(unfold writes_on_def)
    apply simp
    apply(elim  conjE)
    apply clarsimp
    apply(simp add: visible_writes_def)
    apply(unfold writes_on_def)
    apply clarsimp
    apply(simp add: valid_fresh_ts_def)
     apply(unfold writes_on_def)
    apply(elim  conjE)
    apply(case_tac "ba = b", simp)
    apply(case_tac "ba < b", simp)
     apply (metis dual_order.irrefl prod.inject)
    apply clarsimp
    apply(simp add: update_trans_def rev_app_def Let_def update_mods_def add_cv_def update_modView_def update_thrView_def)
    apply (auto simp add: value_def)
    using assms(6) apply auto[1]
    apply (metis Pair_inject)
    by (metis Pair_inject)


corollary cvd_RMW_new_cvd:
  "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow>  \<sigma> RMW[x, z, v]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x,v] \<sigma>' "
  by (simp add: covered_update_v_pres)

lemma covered_read_v_pres:
  assumes "covered_v \<sigma> x u"
  and "wfs \<sigma>"
  and "step t a \<sigma> \<sigma>'"
  and "isRd a"
shows "covered_v \<sigma>' x u"
  apply(rule step_cases[OF assms(3)])
  defer
  using assms(4) apply auto[1]
  using assms(4) apply auto[1]
  using assms(1,2,4)
       apply(simp add: covered_v_def)
    apply(intro allI impI conjI, elim conjE)
   apply(unfold writes_on_def, simp)
    apply(simp add: read_trans_def rev_app_def Let_def  add_cv_def update_mods_def update_modView_def update_thrView_def)
   apply(intro conjI impI, elim conjE)
    apply(unfold wfs_def)
    apply(case_tac "syncing \<sigma> w b", clarsimp)
  apply(simp add: visible_writes_def)
    apply(unfold lastWr_def writes_on_def, clarsimp)
  apply blast
   apply auto[1]
  apply(simp add: value_def)
  apply(elim conjE)
  apply clarsimp
  done

lemma covered_v_RMW_d_obs:
  assumes "covered_v \<sigma> x v"
  and "wfs \<sigma>"
  and "step t a \<sigma> \<sigma>'"
  and "isUp a"
  and "avar a = x"
  and "wr_val a = Some u"
shows "d_obs_t \<sigma>' t x u"
  apply(rule step_cases[OF assms(3)])
  using assms(4) isUp.simps(1) apply blast
  using assms(4) isUp.simps(2) apply blast
  using assms(1,2, 4, 5, 6)
  apply(simp add: covered_v_def d_obs_t_def d_obs_def)
  apply(intro conjI)
   defer
  apply(elim conjE)
   apply(simp add: value_def)
  apply(simp add: visible_writes_def)
   apply(unfold  writes_on_def, clarsimp)
  apply(unfold  visible_writes_def writes_on_def, clarsimp)
  apply(simp add: update_trans_def Let_def rev_app_def update_thrView_def ts_oride_def)
  apply(simp add: add_cv_def update_modView_def update_mods_def)
  apply(case_tac "releasing \<sigma> (x, b)", clarsimp)
   defer
   apply blast
  apply(simp add: ts_oride_def valid_fresh_ts_def)
  apply(intro impI)
  apply(unfold  wfs_def lastWr_def writes_on_def, clarsimp)
  done

corollary cvd_RMW_d_obs:
  "wfs \<sigma> \<Longrightarrow> cvd[x,v] \<sigma> \<Longrightarrow>  \<sigma> RMW[x, w, u]\<^sub>t \<sigma>' \<Longrightarrow> [x =\<^sub>t u] \<sigma>' "
  by (simp add: covered_v_RMW_d_obs)

lemma covered_diff_var_pres:
  assumes "covered_v \<sigma> x v"
  and "wfs \<sigma>"
  and "step t a \<sigma> \<sigma>'"
  and "avar a \<noteq> x"
shows "covered_v \<sigma>' x v"
  apply(rule step_cases[OF assms(3)])
   using assms(1,2,4)
    apply(simp add: covered_v_def)
    apply(unfold  writes_on_def, clarsimp)
     apply (intro conjI)
      apply(case_tac "xa \<noteq> aa")
       apply(simp add: visible_writes_def)
       apply clarsimp
       apply(unfold  wfs_def writes_on_def, simp)
   apply clarsimp
         apply(simp add: read_trans_def rev_app_def Let_def update_thrView_def)
   apply(intro conjI impI)
   apply(simp add: lastWr_def ts_oride_def)
       apply(unfold   writes_on_def, simp)      
   apply(simp add: lastWr_def ts_oride_def)
       apply(unfold   writes_on_def, simp)      
  apply (smt read_trans_def rev_app_def surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) update_thrView_def value_def)
   using assms(1,2,4)
    apply(simp add: covered_v_def)
    apply(unfold  writes_on_def, clarsimp)
    apply (intro conjI)  
      apply(case_tac "xa \<noteq> aa")
       apply(simp add: visible_writes_def)
       apply clarsimp
       apply(unfold  wfs_def writes_on_def, simp)
   apply clarsimp
    apply(simp add: write_trans_def rev_app_def update_thrView_def value_def)
    apply(simp add: update_mods_def update_thrView_def update_modView_def add_cv_def)
   apply(intro conjI impI)
     apply (metis assms(2) last_write_write_on subset_iff visible_var visible_writes_in_writes writes_on_var)
    apply auto[1]
   using assms(1,2,4)
    apply(simp add: covered_v_def)
   apply(intro allI impI conjI)
    apply clarsimp
    apply(unfold  writes_on_def, clarsimp)
   apply(simp add: visible_writes_def)
    apply(unfold  writes_on_def, clarsimp)
    apply clarsimp
   apply(simp add: visible_writes_def)
   apply(unfold  writes_on_def value_def, clarsimp)
   done




corollary cvd_WrX_other_var_pres:
  "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> x\<noteq>y \<Longrightarrow> \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x,u] \<sigma>' "
  using WrX_def avar.simps(2) covered_diff_var_pres by auto


corollary cvd_WrR_other_var_pres:
  "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> x\<noteq>y \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x,u] \<sigma>' "
  using WrR_def avar.simps(2) covered_diff_var_pres by auto


corollary cvd_RMW_other_val_pres:
  "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> x\<noteq>y \<Longrightarrow>  \<sigma> RMW[y, u, v]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x,u] \<sigma>' "
  using avar.simps(3) covered_diff_var_pres by blast


corollary cvd_RMW_pres:
  "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> \<sigma> RMW[x, z, v]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x,v] \<sigma>' "
  using avar.simps(3) covered_update_v_pres isUp.simps(3) wr_val.simps(2) by blast


corollary cvd_Rdx_pres:
  "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> \<sigma> [a \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x,u] \<sigma>' "
  by (simp add: RdX_def covered_read_v_pres)

corollary cvd_RdA_pres:
  "wfs \<sigma> \<Longrightarrow> cvd[x,u] \<sigma> \<Longrightarrow> \<sigma> [a \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x,u] \<sigma>' "
  by (simp add: RdA_def covered_read_v_pres)



lemma backward_cvd:
  assumes "cvd[x, u] \<sigma>'"
  and "wfs \<sigma>"
  and "avar a \<noteq> x"
  and "step t a \<sigma> \<sigma>'"
  and "\<not>isUp a"
shows "cvd[x, u] \<sigma>"
  apply(rule step_cases[OF assms(4)])
  using assms (1,2,3)
    apply(simp add: covered_v_def read_trans_def visible_writes_def rev_app_def Let_def update_thrView_def)
    apply(unfold writes_on_def)
    apply clarsimp
    apply(intro conjI)
     apply(unfold lastWr_def writes_on_def)
     apply simp
    apply(simp add: value_def)
  using assms(1,2,3)
  apply(simp add: covered_v_def)
  apply(case_tac "lastWr (write_trans t b w v \<sigma> ts') x \<noteq> lastWr \<sigma> x")
  apply (metis assms(3) visible_var write_to_different_var)
   apply simp
    apply(case_tac "value (write_trans t b w v \<sigma> ts') (lastWr \<sigma> x) \<noteq> value \<sigma> (lastWr \<sigma> x)")
  apply (metis avar.simps(2) lastWr_visible value_not_change_write_to_different_var visible_var)
   apply simp
   apply(intro allI impI conjI)
  apply (unfold writes_on_def)
  apply(elim conjE)
    apply clarsimp
  apply(simp add: visible_writes_def)
  apply (unfold writes_on_def)
   apply(elim conjE)
   apply clarsimp
  using assms(5) by auto





corollary cvd_backwards_WrX:  
  "wfs \<sigma> \<Longrightarrow> cvd[x, u] \<sigma>' \<Longrightarrow> y \<noteq> x \<Longrightarrow> \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x, u] \<sigma> "
  by (metis WrX_def avar.simps(2) backward_cvd isUp.simps(2))

corollary cvd_backwards_WrR:
  "wfs \<sigma> \<Longrightarrow> cvd[x, u] \<sigma>' \<Longrightarrow> y \<noteq> x \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x, u] \<sigma> "
  by (metis WrR_def avar.simps(2) backward_cvd isUp.simps(2))

corollary cvd_backwards_RdX:
  "wfs \<sigma> \<Longrightarrow> cvd[x, u] \<sigma>' \<Longrightarrow> y \<noteq> x \<Longrightarrow> \<sigma> [v \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x, u] \<sigma> "
  by (metis RdX_def avar.simps(1) backward_cvd isUp.simps(1))

corollary cvd_backwards_RdA:
  "wfs \<sigma> \<Longrightarrow> cvd[x, u] \<sigma>' \<Longrightarrow> y \<noteq> x \<Longrightarrow> \<sigma> [v \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow> cvd[x, u] \<sigma> "
  by (metis RdA_def avar.simps(1) backward_cvd isUp.simps(1))



lemma not_cvd_pres:
  assumes "\<not>cvd[x, u] \<sigma>"
  and "wfs \<sigma>"
  and "step t a \<sigma> \<sigma>'"
  and "\<not>isUp a"
shows "\<not>cvd[x, u] \<sigma>'"
  apply(rule step_cases[OF assms(3)])
  using assms(1,2)
    apply(simp add: covered_v_def visible_writes_def read_trans_def Let_def rev_app_def)
    apply(simp add: add_cv_def update_mods_def update_modView_def update_thrView_def lastWr_def value_def)
    apply(unfold wfs_def  writes_on_def)
    apply simp
  using assms(1,2)
  apply(case_tac "xa \<noteq> x")
  using assms(3) backward_cvd apply force
    apply(simp add: covered_v_def visible_writes_def write_trans_def Let_def rev_app_def valid_fresh_ts_def)
    apply(simp add: add_cv_def update_mods_def update_modView_def update_thrView_def lastWr_def value_def)
   apply(unfold wfs_def  writes_on_def, clarsimp)
  apply(intro conjI)
  using neq_iff apply blast
  apply (metis less_irrefl subsetCE)
  using assms(4) isUp.simps(3) by blast

corollary not_cvd_RdX_pres:
  "wfs \<sigma> \<Longrightarrow> \<not>cvd[x, u] \<sigma>  \<Longrightarrow> \<sigma> [v \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow> \<not>cvd[x, u] \<sigma>' "
  using RdX_def not_cvd_pres by auto

corollary not_cvd_RdA_pres:
  "wfs \<sigma> \<Longrightarrow> \<not>cvd[x, u] \<sigma>  \<Longrightarrow> \<sigma> [v \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow> \<not>cvd[x, u] \<sigma>' "
  using RdA_def not_cvd_pres by auto


corollary not_cvd_WrX_pres:
  "wfs \<sigma> \<Longrightarrow> \<not>cvd[x, u] \<sigma>  \<Longrightarrow> \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow> \<not>cvd[x, u] \<sigma>' "
  using WrX_def not_cvd_pres by auto

corollary not_cvd_WrR_pres:
  "wfs \<sigma> \<Longrightarrow> \<not>cvd[x, u] \<sigma>  \<Longrightarrow>  \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> \<not>cvd[x, u] \<sigma>' "
  using WrR_def not_cvd_pres by auto



lemma cvd_u_not_cvd_v: "w \<in> writes_on \<sigma> x \<Longrightarrow> w \<notin> covered \<sigma> \<Longrightarrow> value \<sigma> w = u  \<Longrightarrow> cvd[x, u] \<sigma> \<Longrightarrow> u \<noteq> v \<Longrightarrow> \<not>cvd[x, v]\<sigma>"
  apply(simp add: covered_v_def)
  by (metis surj_pair)


lemma new_update_not_covered:
  assumes "wfs \<sigma>"
     and "w \<in> visible_writes \<sigma> t x"
     and "v = value \<sigma> w"
     and "w \<notin> covered \<sigma>"
     and "valid_fresh_ts \<sigma> w ts'"
   shows "(var w, ts') \<notin> covered (update_trans t w v' \<sigma> ts')"
  apply(subgoal_tac "(var w, ts') \<notin> writes \<sigma>")
  apply(subgoal_tac "w \<in> writes \<sigma>")
  apply simp using assms(1)
  using wfs_def apply fastforce
  apply (meson assms(2) subsetCE visible_writes_in_writes)
  by (metis assms(1) assms(5) fst_conv less_irrefl prod.sel(2) tst_def valid_fresh_ts_def var_def wfs_def)

lemma RMW_exist_w_in_post: "wfs \<sigma> \<Longrightarrow> \<sigma> RMW[x, u, v]\<^sub>t \<sigma>' \<Longrightarrow> \<exists> w . w \<in> writes_on \<sigma>' x \<and> value \<sigma>' w = v  \<and> w \<notin> covered \<sigma>'"
  apply(simp add:  step_def visible_writes_def valid_fresh_ts_def update_trans_def Let_def rev_app_def)
  apply(simp add: add_cv_def update_mods_def update_thrView_def update_modView_def value_def)
  apply(unfold writes_on_def)
  apply clarsimp 
  by (metis less_irrefl subsetCE wfs_def)


lemma update_reads_cvd_v:
  assumes "cvd[x, u] \<sigma>"
  and "isUp a"
  and "avar a = x"
  and "rd_val a = Some v"
  and "wr_val a = Some z"
  and "step t a \<sigma> \<sigma>'"
shows "u = v"
  apply(rule step_cases[OF assms(6)])
  using assms(2) isUp.simps(1) apply blast
  using assms(2) isUp.simps(2) apply blast
  using assms(1,2,3,4)
  by (smt covered_v_def mem_Collect_eq option.inject rd_val.simps(2) visible_writes_def)


corollary Up_reads_cvd_v:
  "cvd[x, u] \<sigma>  \<Longrightarrow>  \<sigma> RMW[x, v, z]\<^sub>t \<sigma>' \<Longrightarrow> v = u "
  using avar.simps(3) isUp.simps(3) rd_val.simps(2) update_reads_cvd_v wr_val.simps(2) by blast

(*****************************************************)

definition "mo w w'\<equiv> var(w) = var(w') \<and> tst(w) < tst(w')" 

definition "enc \<sigma> view x u \<equiv> \<exists> w . w \<in> writes_on \<sigma> x \<and> tst(w) \<le> tst(view x) \<and> value \<sigma> w = u"

definition "enc_t \<sigma> t x u \<equiv>  enc \<sigma> (thrView \<sigma> t) x u"

definition "p_vorder \<sigma> u x v \<equiv> \<exists> w w'.  w \<in> writes_on \<sigma> x  \<and>  w' \<in> writes_on \<sigma> x \<and>
                                        value \<sigma> w = u \<and> value \<sigma> w' = v \<and>
                                        mo w w' "

definition "d_vorder \<sigma> u x v \<equiv> (\<forall> w w'.  w \<in> writes_on \<sigma> x  \<and>  w' \<in> writes_on \<sigma> x \<and>
                                        value \<sigma> w = u \<and> value \<sigma> w' = v \<longrightarrow>
                                        mo w w') \<and> p_vorder \<sigma> u x v"

definition "init_val \<sigma> x v \<equiv> 
  \<exists> w . w \<in> writes_on \<sigma> x \<and> 
        (\<forall>w'\<in> writes_on \<sigma> x .  w \<noteq> w' \<longrightarrow>  mo w w') \<and> 
        value \<sigma> w = v"

definition "amo \<sigma> x u \<equiv> \<not> p_vorder \<sigma> u x u"

definition "no_val \<sigma> x i u \<equiv> init_val \<sigma> x i \<and> \<not> p_vorder \<sigma> i x u"

definition "last_val \<sigma> x u i \<equiv> 
                init_val \<sigma> x i \<and> p_vorder \<sigma> i x u 
                \<and> (\<forall> w. w \<noteq> u \<longrightarrow> \<not> p_vorder \<sigma> u x w)"



abbreviation p_vorder_abbr:: "V  \<Rightarrow> L \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[_ \<leadsto>\<^sub>_ _] _" [100,100,100,100])
  where "[u \<leadsto>\<^sub>x v] \<sigma> \<equiv> p_vorder \<sigma> u x v"

abbreviation d_vorder_abbr:: "V  \<Rightarrow> L \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[_ \<hookrightarrow>\<^sub>_ _] _" [100,100,100,100])
  where "[u \<hookrightarrow>\<^sub>x v] \<sigma> \<equiv> d_vorder \<sigma> u x v"

abbreviation amo_abbr:: "L \<Rightarrow> V \<Rightarrow>  surrey_state \<Rightarrow> bool" ("[\<one>\<^sub>_ _] _" [100,100,100])
  where "[\<one>\<^sub>x u] \<sigma> \<equiv> amo \<sigma> x u"

abbreviation no_abbr:: "L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> surrey_state \<Rightarrow> bool" ("[\<zero>\<^sub>_ _]\<^sub>_ _" [100,100,100,100])
  where "[\<zero>\<^sub>x u]\<^sub>i \<sigma> \<equiv> no_val \<sigma> x i u"

abbreviation enc_abbr:: "L \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("[en _ _]\<^sub>_ _" [100,100,100,100])
  where "[en x u]\<^sub>t \<sigma> \<equiv> enc_t \<sigma> t x u"

abbreviation last_abbr:: "L \<Rightarrow> V \<Rightarrow> V \<Rightarrow> T \<Rightarrow> surrey_state \<Rightarrow> bool" ("[last _ _ _]\<^sub>_ _" [100, 100,100,100,100])
  where "[last x i u]\<^sub>t \<sigma> \<equiv> last_val \<sigma> x u i"

abbreviation init_abbr:: "L \<Rightarrow> V  \<Rightarrow> surrey_state \<Rightarrow> bool" ("[init _ _] _" [100, 100,100])
  where "[init x v] \<sigma> \<equiv> init_val \<sigma> x v"

lemmas  opsem_def  =
  amo_def 
  mo_def
  d_vorder_def
  p_vorder_def
  enc_def
  enc_t_def
  no_val_def




lemma pvord_to_dvord:
  assumes "p_vorder \<sigma> u x v"
  and "amo \<sigma> x u"
  and "amo \<sigma> x v"
  shows "d_vorder \<sigma> u x v"
  using assms 
  apply(simp add: opsem_def)
  by (metis fst_conv linorder_neqE_linordered_idom var_def writes_on_var)


lemma enc_read_intro:
  assumes "isRd a"
  and "avar a = x"
  and "rd_val a = Some v"
  and "step t a \<sigma> \<sigma>'"
shows "enc_t \<sigma>' t x v"
  apply(rule step_cases[OF assms(4)])
  defer 
  using assms(1) apply auto[1]
  using assms(1) isRd.simps(3) apply blast  apply(simp add: enc_t_def enc_def)
  apply(case_tac "va = v")
  defer
  using assms(3) apply auto[1]
  apply simp
  apply(elim conjE)
  apply clarsimp
  apply(unfold read_trans_def Let_def rev_app_def)
  apply simp
  apply(case_tac "syncing \<sigma> (aa, b) ba")
   defer apply simp
   apply(simp add: update_thrView_def)
   apply (rule conjI)
  apply (smt assms(2) avar.simps(1) mem_Collect_eq order_refl surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) value_def visible_writes_def)
   apply (rule impI) 
   apply(unfold value_def writes_on_def visible_writes_def)
  apply simp
  using assms(2) avar.simps(1) apply blast
apply simp
   apply(simp add: update_thrView_def ts_oride_def)
   apply (rule conjI)
  apply blast  
  using assms(2) avar.simps(1) by blast

corollary enc_RdX_intro:
  "\<sigma> [v \<leftarrow> x]\<^sub>t \<sigma>' \<Longrightarrow> [en x v]\<^sub>t \<sigma>'"
  by (metis RdX_def avar.simps(1) enc_read_intro isRd.simps(1) rd_val.simps(1))

corollary enc_RdA_intro:
  "\<sigma> [v \<leftarrow>\<^sup>A x]\<^sub>t \<sigma>' \<Longrightarrow> [en x v]\<^sub>t \<sigma>'"
  by (metis RdA_def avar.simps(1) enc_read_intro isRd.simps(1) rd_val.simps(1))


lemma enc_write_intro:
  assumes "isWr a"
  and "avar a = x"
  and "wr_val a = Some v"
  and "step t a \<sigma> \<sigma>'"
shows "enc_t \<sigma>' t x v"
  apply(rule step_cases[OF assms(4)])
  using assms(1) isWr.simps(1) apply blast
   defer
  using assms(1) apply auto[1]
  apply(simp add: enc_t_def enc_def)
  apply (elim conjE impE)
  apply (rule conjI)
   defer
  using assms(2) apply auto[1]
  apply (rule impI)
  apply simp
  apply(simp add:  valid_fresh_ts_def)
  apply (elim conjE)
  apply clarsimp
  apply(case_tac "aa \<noteq> x")
   apply(simp add: visible_writes_def)
   apply(unfold writes_on_def)
   apply simp
  apply clarsimp
  apply(simp add: write_trans_def rev_app_def value_def)
  apply(unfold update_thrView_def  add_cv_def update_modView_def update_mods_def)
  apply clarsimp
  using assms(3) by auto

corollary enc_WrX_intro:
  "\<sigma> [x := v]\<^sub>t \<sigma>' \<Longrightarrow> [en x v]\<^sub>t \<sigma>'"
  by (metis WrX_def avar.simps(2) enc_write_intro isWr.simps(2) wr_val.simps(1))

corollary enc_WrR_intro:
  "\<sigma> [x :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> [en x v]\<^sub>t \<sigma>'"
  by (metis WrR_def avar.simps(2) enc_write_intro isWr.simps(2) wr_val.simps(1))


lemma enc_update_intro:
  assumes "isUp a"
  and "avar a = x"
  and "wr_val a = Some v"
  and "step t a \<sigma> \<sigma>'"
shows "enc_t \<sigma>' t x v"
  using assms apply (simp add: enc_t_def step_def enc_def)
  apply (case_tac "a", auto)
  apply (simp add: update_simps)
  apply (unfold writes_on_def)
  apply (simp add: value_def ts_oride_def tst_def)
  by blast

lemma not_p_vorder_Write__pres:
  assumes "\<not> p_vorder \<sigma> v x v"
and "isWr a"
and "avar a  = x"
and "wr_val a \<noteq> Some v"
and "step t a \<sigma> \<sigma>'"
shows "\<not> p_vorder \<sigma>' v x v"
  apply(rule step_cases[OF assms(5)])
  using assms(2) isWr.simps(1) apply blast
  defer  
  using assms(2) isWr.simps(3) apply blast
  apply (elim conjE)
  apply(case_tac "xa = x")
   defer
  using assms(3) apply auto[1]
  using assms
  apply(simp add:  valid_fresh_ts_def visible_writes_def opsem_def)
  apply(unfold writes_on_def)
  apply simp
  apply(simp add: write_trans_def rev_app_def)
  apply(unfold update_thrView_def  add_cv_def update_modView_def update_mods_def value_def)
  by simp



lemma amo_intro: 
assumes "init_val \<sigma> x u" 
and "\<not> p_vorder \<sigma> u x v"
shows "amo \<sigma> x v"
  using assms
  apply (simp add: opsem_def) 
  by (metis assms(2) init_val_def p_vorder_def)

lemma init_val_pres: 
assumes "[init x u] \<sigma>" 
and "step t action \<sigma> \<sigma>'"
shows "init_val \<sigma>' x u"
  using assms
  apply (auto simp add: step_def)  
  apply (cases action, auto)
  apply (auto simp add: init_val_def)[1]  
  apply (metis read_trans_def rev_app_def surrey_state.select_convs(4) surrey_state.surjective surrey_state.update_convs(2) update_thrView_def value_def)
  apply (auto simp add: init_val_def)[1]  
  apply (simp add: valid_fresh_ts_def update_thrView_def write_trans_def rev_app_def add_cv_def update_mods_def update_modView_def)  
  apply (simp add: visible_writes_def tst_def value_def var_def writes_on_def)
  apply (metis (no_types, lifting) fst_conv less_trans mo_def not_less_iff_gr_or_eq snd_conv tst_def var_def)
  proof -
  fix a b y v ts'
  assume a1: "init_val \<sigma> x u"  and
         a2: "(a, b) \<in> visible_writes \<sigma> t y" and 
         a5: "valid_fresh_ts \<sigma> (a, b) ts'" 
  show "init_val (update_trans t (a, b) v \<sigma> ts') x u"
    using a1 a2 a5  
  apply (simp add: update_trans_def)
    apply (auto simp add: init_val_def value_def valid_fresh_ts_def  rev_app_def add_cv_def update_mods_def update_thrView_def update_modView_def)
    by (smt fst_conv fun_upd_other insert_iff less_trans mem_Collect_eq mo_def not_less_iff_gr_or_eq snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5) tst_def var_def visible_writes_def writes_on_def)  
qed


lemma amo_intro_step: 
  assumes "init_val \<sigma> x u" 
  and "u \<noteq> v"
  and "\<not> p_vorder \<sigma> u x v"
  and "step t action \<sigma> \<sigma>'"
  shows "amo \<sigma>' x v"
  using assms
  apply (simp add: opsem_def step_def)
  apply (intro impI allI conjI)
  apply (elim conjE exE)
  apply (cases action, auto)
    apply (auto simp add: update_thrView_def value_def read_trans_def init_val_def rev_app_def)
    apply (metis (no_types, lifting) fst_conv mo_def snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(2) tst_def var_def)
    apply (auto simp add:  write_trans_def rev_app_def add_cv_def update_mods_def)
  apply (smt dual_order.irrefl fst_conv insert_compr mem_Collect_eq mo_def snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5) tst_def update_modView_def update_thrView_def var_def writes_on_def)
    apply (auto simp add:  update_trans_def rev_app_def add_cv_def update_mods_def)
    apply (auto simp add: valid_fresh_ts_def init_val_def write_trans_def rev_app_def update_thrView_def update_modView_def add_cv_def update_mods_def)
  by (smt dual_order.irrefl fst_conv fun_upd_other insert_compr mem_Collect_eq mo_def snd_conv surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(4) surrey_state.update_convs(5) tst_def var_def writes_on_def)

lemma not_pvorder_pres_step_wr: 
assumes "init_val \<sigma> x u" 
and "\<not> p_vorder \<sigma> u x v"
and "isWr action"
and "wr_val action \<noteq> Some v"
and "wr_val action \<noteq> Some u"
and "step t action \<sigma> \<sigma>'"
shows "\<not> p_vorder \<sigma>' u x v"
  using assms
  apply (simp add: step_def opsem_def) 
  apply (intro allI impI)
  apply (elim exE)
  apply (cases "action", auto)
  apply (auto simp add: update_thrView_def value_def fun_upd_other write_trans_def rev_app_def add_cv_def valid_fresh_ts_def init_val_def update_modView_def update_mods_def)
  by (smt Pair_inject insert_iff mem_Collect_eq surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(4) surrey_state.update_convs(5) write_record.ext_inject write_record.surjective writes_on_def)
  

lemma amo_pres_step_wr: 
assumes "amo \<sigma> x v"
and "isWr action" 
and "wr_val action \<noteq> Some v"
and "step t action \<sigma> \<sigma>'"
shows "amo \<sigma>' x v"
  apply(rule step_cases[OF assms(4)])
  using assms(2) apply auto[1]
  using assms
  apply(simp add: valid_fresh_ts_def visible_writes_def write_trans_def rev_app_def)
   apply(simp add: add_cv_def update_mods_def update_thrView_def update_modView_def)
   apply(elim conjE)
   apply(simp add: opsem_def init_val_def value_def)
   apply(unfold writes_on_def, simp)
  using assms(2) isWr.simps(3) by blast

corollary amo_Wr_diff_val_pres:  
  "[\<one>\<^sub>x u] \<sigma>  \<Longrightarrow> u \<noteq> v \<Longrightarrow>  \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow> [\<one>\<^sub>x u] \<sigma>'"
  by (metis WrX_def amo_pres_step_wr isWr.simps(2) option.inject wr_val.simps(1))

corollary amo_WrR_diff_val_pres:  
  "[\<one>\<^sub>x u] \<sigma>  \<Longrightarrow> u \<noteq> v \<Longrightarrow>  \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> [\<one>\<^sub>x u] \<sigma>'"
  by (metis WrR_def amo_pres_step_wr isWr.simps(2) option.inject wr_val.simps(1))



lemma amo_write_pres: 
assumes "amo \<sigma> x v"
and "isWr action" 
and "avar action \<noteq> x"
and "step t action \<sigma> \<sigma>'"
shows "amo \<sigma>' x v"
  apply(rule step_cases[OF assms(4)])
  using assms(2) apply auto[1] defer
  using assms(2) apply auto[1]
  using assms(1,2,3)
  apply(simp add: valid_fresh_ts_def visible_writes_def write_trans_def rev_app_def)
   apply(simp add: add_cv_def update_mods_def update_thrView_def update_modView_def)
   apply(elim conjE)
   apply(simp add: opsem_def init_val_def value_def)
   by(unfold writes_on_def, simp)

corollary amo_WrX_pres:  
  "[\<one>\<^sub>x u] \<sigma>  \<Longrightarrow> x \<noteq> y \<Longrightarrow>  \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow> [\<one>\<^sub>x u] \<sigma>'"
  by (metis WrX_def amo_write_pres avar.simps(2) isWr.simps(2))

corollary amo_WrR_pres:  
  "[\<one>\<^sub>x u] \<sigma>  \<Longrightarrow> x \<noteq> y \<Longrightarrow>  \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> [\<one>\<^sub>x u] \<sigma>'"
  by (metis WrR_def amo_write_pres avar.simps(2) isWr.simps(2))

lemma amo_update_pres: 
assumes "amo \<sigma> x v"
and "isUp action" 
and "avar action \<noteq> x"
and "step t action \<sigma> \<sigma>'"
shows "amo \<sigma>' x v"
  apply(rule step_cases[OF assms(4)])
  using assms(2) apply auto[2] 
  using assms(2) apply auto[1]
  using assms(1,2,3)
  apply(simp add: valid_fresh_ts_def visible_writes_def update_trans_def rev_app_def)
   apply(elim conjE)
   apply(simp add: Let_def opsem_def init_val_def value_def)
   apply (case_tac "releasing \<sigma> (a, b)", auto)
  apply (simp add: tst_def var_def ts_oride_def add_cv_def update_mods_def update_modView_def update_thrView_def)
    apply (unfold writes_on_def, simp)
  apply blast
  apply (simp add: tst_def var_def ts_oride_def add_cv_def update_mods_def update_modView_def update_thrView_def)
  by blast


corollary amo_Up_pres:  
  "[\<one>\<^sub>x u] \<sigma>  \<Longrightarrow> x \<noteq> y \<Longrightarrow>  \<sigma> RMW[y, v, w]\<^sub>t \<sigma>' \<Longrightarrow> [\<one>\<^sub>x u] \<sigma>'"
  using amo_update_pres by force


lemma amo_read_pres: 
assumes "amo \<sigma> x v"
and "isRd action" 
and "step t action \<sigma> \<sigma>'"
shows "amo \<sigma>' x v"
  apply(rule step_cases[OF assms(3)])
  defer 
  using assms(2) apply auto[1]
  using assms(2) apply auto[1]
  using assms
  apply(unfold opsem_def read_trans_def Let_def rev_app_def writes_on_def update_thrView_def visible_writes_def value_def)
  by clarsimp

corollary amo_RdX_pres:  
  "[\<one>\<^sub>x u] \<sigma>  \<Longrightarrow> \<sigma> [v \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow> [\<one>\<^sub>x u] \<sigma>'"
  by (metis RdX_def amo_read_pres isRd.simps(1))

corollary amo_RdA_pres:  
  "[\<one>\<^sub>x u] \<sigma>  \<Longrightarrow> \<sigma> [v \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow> [\<one>\<^sub>x u] \<sigma>'"
  by (metis RdA_def amo_read_pres isRd.simps(1))

lemma d_vorder_intro:
  assumes "step t action \<sigma> \<sigma>'"
 and "p_vorder \<sigma> u x v" 
 and "[init x v'] \<sigma>"
 and np: "\<not> p_vorder \<sigma> v' x v" 
shows "d_vorder \<sigma>' u x v"
  using assms
  apply (simp add: opsem_def)
  apply (intro conjI allI impI)  
  apply (metis fst_conv var_def writes_on_var)
  apply (metis np init_val_def less_imp_not_less mo_def p_vorder_def snd_conv tst_def)
  by (metis np init_val_def less_imp_not_less mo_def p_vorder_def snd_conv tst_def)

lemma d_vorder_intro_w: 
  assumes "enc_t \<sigma> t xv u"
and "init_val  \<sigma> xv z"
and "amo \<sigma> xv u"
and "\<not> p_vorder  \<sigma> z xv v"
and "amo \<sigma> xv v"
and "v \<noteq> u"
and "v \<noteq> z"
and "u  \<noteq> z"
and "avar action = xv"
and "wr_val action = Some v"
and "step t action  \<sigma> \<sigma>'"
and "isWr action"
shows "d_vorder  \<sigma>' u xv v"
  apply(rule step_cases[OF assms(11)])
  using assms(10) apply auto[1]
   defer
  using assms(12) apply auto[1]
  using assms(1, 2, 3,4,5,6,7,8,9,10,12)
  apply clarsimp
  apply(simp add: opsem_def write_trans_def rev_app_def init_val_def valid_fresh_ts_def visible_writes_def)
  apply(simp add: add_cv_def update_modView_def update_thrView_def update_mods_def value_def)
  apply(unfold writes_on_def)
  apply clarsimp
  apply(intro conjI)
   apply clarsimp
   apply(intro conjI impI)
  apply clarsimp
  apply(case_tac "bb = bd")
  apply linarith
  apply(case_tac "bb = bc")
     apply blast
    apply (metis linorder_cases)
    apply metis
    by (metis dual_order.strict_trans2)


corollary WrX_d_vorder:  
  "[\<zero>\<^sub>x v]\<^sub>z \<sigma> \<Longrightarrow> [\<one>\<^sub>x u] \<sigma> \<Longrightarrow> [\<one>\<^sub>x v] \<sigma> \<Longrightarrow> [en x u]\<^sub>t \<sigma> \<Longrightarrow> u \<noteq> z \<Longrightarrow> v \<noteq> u \<Longrightarrow> v \<noteq> z  \<Longrightarrow> \<sigma> [x := v]\<^sub>t \<sigma>' \<Longrightarrow>  [u \<hookrightarrow>\<^sub>x v] \<sigma>'"
  by (metis WrX_def avar.simps(2) d_vorder_intro_w isWr.simps(2) no_val_def wr_val.simps(1))

corollary WrR_d_vorder:  
  "[\<zero>\<^sub>x v]\<^sub>z \<sigma> \<Longrightarrow> [\<one>\<^sub>x u] \<sigma> \<Longrightarrow> [\<one>\<^sub>x v] \<sigma> \<Longrightarrow> [en x u]\<^sub>t \<sigma> \<Longrightarrow> u \<noteq> z \<Longrightarrow> v \<noteq> u \<Longrightarrow> v \<noteq> z  \<Longrightarrow> \<sigma> [x :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow>  [u \<hookrightarrow>\<^sub>x v] \<sigma>'"
  by (metis WrR_def avar.simps(2) d_vorder_intro_w isWr.simps(2) no_val_def wr_val.simps(1))


lemma d_vorder_one_way:
  assumes "d_vorder \<sigma> u x v" 
shows "\<not> d_vorder \<sigma> v x u"
  using assms
  apply (unfold opsem_def, safe)
  using not_less_iff_gr_or_eq by blast


lemma enc_read_p_vorder1:
  assumes "enc_t \<sigma> t xv v"
and "isRd action"
and "avar action = xv"
and "rd_val action = Some u"
and "step t action \<sigma> \<sigma>'"
shows "v \<noteq> u \<longrightarrow> p_vorder \<sigma> v xv u"
  apply(rule step_cases[OF assms(5)])
  using assms
  apply(unfold opsem_def read_trans_def Let_def rev_app_def writes_on_def update_thrView_def visible_writes_def)
    apply simp
    apply(case_tac "syncing \<sigma> w b")
     apply simp
     apply (elim conjE)
  apply(intro impI)
     apply simp
  apply(case_tac "v = u")
      apply linarith
     apply clarsimp
  using le_neq_trans apply fastforce
  apply (metis dual_order.trans order.not_eq_order_implies_strict prod.collapse tst_def var_def)
  using isRd.simps(2) apply blast
  using isRd.simps(3) by blast


lemma enc_read_p_vorder:
  assumes "enc_t \<sigma> t xv v"
and "isRd action"
and "avar action = xv"
and "rd_val action = Some u"
and "step t action \<sigma> \<sigma>'"
shows "v \<noteq> u \<longrightarrow> p_vorder \<sigma>' v xv u"
  apply(rule step_cases[OF assms(5)])
    defer
  using assms(2) apply auto[2]
  using assms(1,2,3,4)
  apply(unfold opsem_def read_trans_def Let_def rev_app_def writes_on_def update_thrView_def visible_writes_def)
  apply simp
    apply(case_tac "syncing \<sigma> w b")
     apply simp
     apply (elim conjE)
  apply(intro impI)
     apply (simp_all add: value_def)
  apply(case_tac "v = u")
      apply linarith
     apply clarsimp
  using less_eq_rat_def apply fastforce
  by (metis dual_order.trans order.not_eq_order_implies_strict prod.collapse tst_def var_def)
  

corollary enc_RdA_p_vorder:  
  "[en x v]\<^sub>t \<sigma> \<Longrightarrow> \<sigma> [u \<leftarrow>\<^sup>A x]\<^sub>t \<sigma>' \<Longrightarrow> v \<noteq> u \<longrightarrow> [v \<leadsto>\<^sub>x u] \<sigma>'"
  by (metis RdA_def avar.simps(1) enc_read_p_vorder isRd.simps(1) rd_val.simps(1))

corollary enc_Rdx_p_vorder:  
  "[en x v]\<^sub>t \<sigma> \<Longrightarrow> \<sigma> [u \<leftarrow> x]\<^sub>t \<sigma>' \<Longrightarrow> v \<noteq> u \<longrightarrow> [v \<leadsto>\<^sub>x u] \<sigma>'"
  by (metis RdX_def avar.simps(1) enc_read_p_vorder isRd.simps(1) rd_val.simps(1))

lemma p_vorder_write_pres:
  assumes "p_vorder \<sigma> v xv u"
    and "isWr action"
    and "step t action \<sigma> \<sigma>'"
  shows "p_vorder \<sigma>' v xv u"
  apply(rule step_cases[OF assms(3)])
  using assms(2) isWr.simps(1) apply blast
  using assms
   apply(simp add: opsem_def value_def write_trans_def rev_app_def visible_writes_def update_thrView_def)
   apply(simp add: update_modView_def update_mods_def add_cv_def)
   apply(unfold writes_on_def valid_fresh_ts_def)
   apply(elim conjE)
   apply clarsimp
  apply (metis (full_types) dual_order.irrefl)
  using assms(2) isWr.simps(3) by blast

corollary p_vorder_WrX_p_vorder:  
  " [v \<leadsto>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [y := z]\<^sub>t \<sigma>' \<Longrightarrow> [v \<leadsto>\<^sub>x u] \<sigma>'"
  by (metis WrX_def isWr.simps(2) p_vorder_write_pres)


corollary p_vorder_WrR_p_vorder:  
  " [v \<leadsto>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [y :=\<^sup>R z]\<^sub>t \<sigma>' \<Longrightarrow> [v \<leadsto>\<^sub>x u] \<sigma>'"
  by (metis WrR_def isWr.simps(2) p_vorder_write_pres)


lemma read_pres_not_p_vorder:
  assumes "\<not> p_vorder \<sigma> v xv u"
  and "isRd action"
  and "step t action \<sigma> \<sigma>'"
  shows "\<not> p_vorder \<sigma>' v xv u"
  apply(rule step_cases[OF assms(3)])
    defer
  using assms(2) apply auto[2]
  using assms
  by(simp add: opsem_def value_def)

lemma read_pres_p_vorder:
  assumes "p_vorder \<sigma> v xv u"
  and "isRd action"
  and "step t action \<sigma> \<sigma>'"
  shows "p_vorder \<sigma>' v xv u"
  apply(rule step_cases[OF assms(3)])
    defer
  using assms(2) apply auto[1]
  using assms(2) apply auto[1]
  using assms
  by(simp add: opsem_def value_def)


corollary p_vorder_RdX_p_vorder:  
  " [v \<leadsto>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [z \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow> [v \<leadsto>\<^sub>x u] \<sigma>'"
  by (metis (full_types) RdX_def isRd.simps(1) read_pres_p_vorder)


corollary p_vorder_RdA_p_vorder:  
  " [v \<leadsto>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [z \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow> [v \<leadsto>\<^sub>x u] \<sigma>'"
  by (metis (full_types) RdA_def isRd.simps(1) read_pres_p_vorder)



lemma d_vorder_Read_pres:
  assumes "d_vorder \<sigma> v x u"
  and "isRd action"
  and "step t action \<sigma> \<sigma>'"
  shows "d_vorder \<sigma>' v x u"
  apply(rule step_cases[OF assms(3)])
    defer
  using assms(2) apply auto[1]
  using assms(2) apply auto[1]
  using assms
  apply(simp add: d_vorder_def)
  apply(simp add: value_def)
  apply(unfold opsem_def read_trans_def writes_on_def rev_app_def Let_def, simp)
  apply(elim conjE)
  apply(case_tac "syncing \<sigma> w b", simp)
  apply (simp add: update_thrView_def value_def)
  by (simp add: update_thrView_def value_def)

corollary d_vorder_RdX_pres:  
  " [v \<hookrightarrow>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [z \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow> [v \<hookrightarrow>\<^sub>x u] \<sigma>'"  
  by (metis RdX_def isRd.simps(1) d_vorder_Read_pres)


corollary d_vorder_RdA_pres:  
  " [v \<hookrightarrow>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [z \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow> [v \<hookrightarrow>\<^sub>x u] \<sigma>'"
  by (metis RdA_def isRd.simps(1) d_vorder_Read_pres)


lemma d_vorder_Write_pres:
  assumes "d_vorder \<sigma> v x u"
    and "step t a \<sigma> \<sigma>'"
    and "isWr a"
    and "wr_val a \<noteq> Some v"
    and "wr_val a \<noteq> Some u"
    and "avar a = x"
 shows "d_vorder \<sigma>' v x u"
  apply(rule step_cases[OF assms(2)])
  using assms(3) apply auto[1] defer
  using assms(3) isWr.simps(3) apply blast
  using assms(1,3,4,5,6)
  apply simp
  apply(elim conjE)
  apply clarsimp
  apply(simp add: d_vorder_def)
  apply(intro conjI)
   apply clarsimp apply auto
   apply (smt UnE fun_upd_def mem_Collect_eq rev_app_def singletonD surrey_state.ext_inject surrey_state.surjective surrey_state.update_convs(1) surrey_state.update_convs(2) surrey_state.update_convs(3) surrey_state.update_convs(4) surrey_state.update_convs(5) update_modView_def update_mods_def update_thrView_def add_cv_def value_def write_record.ext_inject write_record.surjective write_trans_def writes_on_def)
  using assms(2) assms(3) p_vorder_write_pres by blast


corollary d_vorder_WrX_pres:  
  " [v \<hookrightarrow>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [x := w]\<^sub>t \<sigma>' \<Longrightarrow> w \<noteq> u \<Longrightarrow> w \<noteq> v \<Longrightarrow> [v \<hookrightarrow>\<^sub>x u] \<sigma>'"  
  by (simp add: WrX_def d_vorder_Write_pres)

corollary d_vorder_WrR_pres:  
  " [v \<hookrightarrow>\<^sub>x u] \<sigma> \<Longrightarrow> \<sigma> [x :=\<^sup>R w]\<^sub>t \<sigma>' \<Longrightarrow> w \<noteq> u \<Longrightarrow> w \<noteq> v \<Longrightarrow> [v \<hookrightarrow>\<^sub>x u] \<sigma>'"  
  by (simp add: WrR_def d_vorder_Write_pres)


lemma enc_pres:
  assumes "enc_t \<sigma> t xv u"
  and "step t' action \<sigma> \<sigma>'"
  shows "enc_t \<sigma>' t xv u"
  apply(rule step_cases[OF assms(2)])
  using assms 
  apply simp
  apply(simp add: enc_t_def enc_def visible_writes_def read_trans_def Let_def rev_app_def update_thrView_def ts_oride_def)
  apply(case_tac "syncing \<sigma> w b")
  apply (unfold writes_on_def) 
  apply clarsimp 
  apply(auto simp add: tst_def value_def enc_t_def enc_def visible_writes_def read_trans_def Let_def rev_app_def update_thrView_def ts_oride_def)
  using assms 
  apply(simp add: enc_t_def enc_def visible_writes_def write_trans_def Let_def rev_app_def update_thrView_def ts_oride_def)
  apply (unfold writes_on_def) 
   apply clarsimp 
  apply(auto simp add: tst_def value_def enc_t_def enc_def visible_writes_def read_trans_def Let_def rev_app_def update_thrView_def ts_oride_def)[1]
  apply(auto simp add: add_cv_def update_mods_def update_modView_def)
  apply (metis dual_order.strict_implies_order dual_order.trans not_le snd_conv tst_def valid_fresh_ts_def)
  apply (smt fst_conv mem_Collect_eq not_less_iff_gr_or_eq snd_conv tst_def valid_fresh_ts_def var_def writes_on_def)
  using assms
  apply(simp add: enc_t_def enc_def visible_writes_def update_trans_def Let_def rev_app_def update_thrView_def ts_oride_def)
  apply(auto simp add: add_cv_def valid_fresh_ts_def update_mods_def  tst_def value_def enc_t_def enc_def visible_writes_def read_trans_def Let_def rev_app_def update_thrView_def ts_oride_def)
  apply (unfold writes_on_def) 
  apply auto
  apply (unfold update_modView_def, clarsimp) 
  apply (smt dual_order.irrefl dual_order.strict_implies_order dual_order.trans fun_upd_same fun_upd_triv fun_upd_twist snd_conv ts_oride_def tst_def)
  apply auto
  apply (metis leD less_imp_le order_trans)
  by (metis leD order_refl)


lemma enc_pvord_step:
  "enc_t \<sigma> t xv u \<Longrightarrow> 
   isRd action \<Longrightarrow> 
   avar action = xv \<Longrightarrow>
   rd_val action = Some v \<Longrightarrow>
   step t action \<sigma> \<sigma>' \<Longrightarrow> u \<noteq> v\<Longrightarrow> p_vorder \<sigma>' u xv v"
  apply (frule enc_read_p_vorder[where action = action]) 
  by blast+ 



lemma no_val_read_pres:
  assumes "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "isRd a"
  and "step t a \<sigma> \<sigma>'"
  shows "[\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  by (meson assms(1) assms(2) assms(3) init_val_pres no_val_def read_pres_not_p_vorder)

corollary no_val_RdA_pres:  
  " [\<zero>\<^sub>x u]\<^sub>i \<sigma> \<Longrightarrow> \<sigma> [r \<leftarrow>\<^sup>A y]\<^sub>t \<sigma>' \<Longrightarrow> [\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  using  no_val_read_pres 
  by (metis RdA_def isRd.simps(1))

corollary no_val_Rdx_pres:  
  " [\<zero>\<^sub>x u]\<^sub>i \<sigma> \<Longrightarrow> \<sigma> [r \<leftarrow> y]\<^sub>t \<sigma>' \<Longrightarrow> [\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  using  no_val_read_pres 
  by (metis RdX_def isRd.simps(1))

lemma write_no_val:
  assumes "wr_val a = Some u"
   and "[init x i] \<sigma>"
  and "avar a = x"
  and "isWr a"
  and "step t a \<sigma> \<sigma>'"
shows "\<not>[\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  apply(rule step_cases[OF assms(5)])
  using assms(4) apply auto[1]
  using assms(1,2,3,4)
   apply(simp add:  opsem_def init_val_def visible_writes_def valid_fresh_ts_def value_def)
   apply(simp add: write_trans_def rev_app_def add_cv_def update_mods_def update_modView_def update_thrView_def)
   apply(unfold writes_on_def)
   apply(elim conjE)
   apply clarsimp
  using order.asym apply blast
    using assms(4) by auto

corollary WrX_no_val:  
  "[init x i] \<sigma> \<Longrightarrow> \<sigma> [x := u]\<^sub>t \<sigma>' \<Longrightarrow> \<not>[\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  using  write_no_val 
  by (metis WrX_def avar.simps(2) isWr.simps(2) wr_val.simps(1))

lemma no_val_write_diff_value_pres:
  assumes "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "isWr a"
  and "wr_val a \<noteq> Some u"
  and "step t a \<sigma> \<sigma>'"
shows "[\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  apply(rule step_cases[OF assms(4)])
  using assms(2) apply auto[1]
  using assms(1)
   apply(elim conjE)
   apply(simp add:  opsem_def init_val_def visible_writes_def valid_fresh_ts_def value_def)
   apply(simp add: write_trans_def rev_app_def add_cv_def update_mods_def update_modView_def update_thrView_def)
   apply(unfold writes_on_def)
  apply(elim conjE, intro conjI)
    apply simp
    apply(elim conjE)
    apply clarsimp
    apply (smt less_trans order.asym)
    apply clarsimp
  using assms(3) apply auto[1]
  using assms(2) by auto


corollary no_val_WrX_diff_val_pres:  
  " [\<zero>\<^sub>x u]\<^sub>i \<sigma> \<Longrightarrow> v \<noteq> u \<Longrightarrow> \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow> [\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  by (metis WrX_def isWr.simps(2) no_val_write_diff_value_pres option.sel wr_val.simps(1))

corollary no_val_WrR_diff_val_pres:  
  " [\<zero>\<^sub>x u]\<^sub>i \<sigma> \<Longrightarrow> v \<noteq> u \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> [\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  by (metis WrR_def isWr.simps(2) no_val_write_diff_value_pres option.sel wr_val.simps(1))

lemma no_val_write_diff_var_pres:
  assumes "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "isWr a"
  and "avar a \<noteq> x"
  and "step t a \<sigma> \<sigma>'"
shows "[\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  apply(rule step_cases[OF assms(4)])
  using assms(2) apply auto[1]
  using assms(1)
   apply(elim conjE)
   apply(simp add:  opsem_def init_val_def visible_writes_def valid_fresh_ts_def value_def)
   apply(simp add: write_trans_def rev_app_def add_cv_def update_mods_def update_modView_def update_thrView_def)
   apply(unfold writes_on_def)
  apply(elim conjE, intro conjI)
    apply simp
    apply(elim conjE)
    apply clarsimp
    apply (smt less_trans order.asym)
    apply clarsimp
  using assms(3) apply auto[1]
  using assms(2) by auto

corollary no_val_Wr_diff_var_pres:  
  " [\<zero>\<^sub>x u]\<^sub>i \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> \<sigma> [y := v]\<^sub>t \<sigma>' \<Longrightarrow> [\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  by (metis WrX_def avar.simps(2) isWr.simps(2) no_val_write_diff_var_pres)

corollary no_val_WrR_diff_var_pres:  
  " [\<zero>\<^sub>x u]\<^sub>i \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> \<sigma> [y :=\<^sup>R v]\<^sub>t \<sigma>' \<Longrightarrow> [\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  by (metis WrR_def avar.simps(2) isWr.simps(2) no_val_write_diff_var_pres)


lemma d_obs_enc: "wfs \<sigma> \<Longrightarrow> d_obs_t \<sigma> t x v \<Longrightarrow> enc_t \<sigma> t x v"
    apply(simp add: opsem_def d_obs_t_def d_obs_def lastWr_def value_def)
  apply(unfold wfs_def writes_on_def) apply simp
  apply(elim conjE)
  by (metis (no_types, lifting) less_eq_rat_def) 


lemma no_val_Update_diff_var_pres:
  assumes "[\<zero>\<^sub>x u]\<^sub>i \<sigma>"
  and "isUp a"
  and "avar a \<noteq> x"
  and "step t a \<sigma> \<sigma>'"
shows "[\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  apply(rule step_cases[OF assms(4)])
  using assms(2) apply auto[1]
  using assms(2) apply auto[1]
  using assms(1)
   apply(elim conjE)
   apply(simp add: update_simps opsem_def)
  apply(unfold writes_on_def)
  apply clarsimp
  apply (intro conjI impI)
   apply(simp add: releasing_def tst_def )
  using assms(4) init_val_pres apply blast
  apply clarsimp
  apply (intro conjI impI)
   apply(simp add: releasing_def tst_def )
  using assms(3) avar.simps(3) apply blast
  apply clarsimp
  apply (intro conjI impI)
   apply(simp add: releasing_def tst_def )
  using assms(3) avar.simps(3) apply blast
    apply(simp add: releasing_def ts_oride_def tst_def value_def)
  apply auto
  using assms(3) apply auto[1]
  using assms(4) init_val_pres apply blast
  using assms(3) avar.simps(3) apply blast
  using assms(3) avar.simps(3) apply blast
    apply(simp add: releasing_def ts_oride_def tst_def value_def)
  using assms(3) by auto

corollary no_val_RMW_diff_var_pres:  
  " [\<zero>\<^sub>x u]\<^sub>i \<sigma> \<Longrightarrow> x \<noteq> y \<Longrightarrow> \<sigma> RMW[y, v, w]\<^sub>t \<sigma>' \<Longrightarrow> [\<zero>\<^sub>x u]\<^sub>i \<sigma>'"
  using no_val_Update_diff_var_pres by force




lemma d_obs_read_value:
  assumes "wfs cs"
and "[x =\<^sub>t u] cs"
and "cs [v \<leftarrow> x]\<^sub>t cs'"
shows "v = u"
  using assms
  apply(simp add: d_obs_t_def d_obs_def lastWr_def tst_def step_def RdX_def visible_writes_def read_trans_def rev_app_def)
  apply(simp add: update_thrView_def)
  apply(unfold  writes_on_def)[1]
  apply(elim exE conjE)
  by (metis assms(2) assms(3) d_obs_RdX_pres d_obs_p_obs_agree p_obs_RdX_intro wfs_preserved)



end

==> anc/SeqLock_Lib.thy <==
theory SeqLock_Lib
  imports Main   Lib_ProofRules AbstractLock_Lib
begin
datatype PC =
  L1
| L2
| L3
| L4


consts t1 :: T 
consts t2 :: T
consts glb :: L
consts l :: L

record prog_state =
  pc :: "T \<Rightarrow> PC"
  r :: "T \<Rightarrow> V"
  loc :: "T \<Rightarrow> bool"

record refinement_rel =
  write_rel :: "(L\<times>TS) \<Rightarrow> (L\<times>TS)"

definition 
  "update_pc t nv pcf \<equiv> pcf (t := nv)"

definition 
  "update_loc t nv pcf \<equiv> pcf (t := nv)"


definition seqLock :: "T \<Rightarrow> prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool " where
"seqLock t s ls cs s' ls' cs' \<equiv> 
(
if (pc s) t = L1
then
    ((ls) (cs) [r s' t \<leftarrow> lib(glb)]\<^sub>t (ls') (cs')) \<and>
    (even (r s' t)  \<longrightarrow> pc s' =  update_pc t L2 (pc s)) \<and>
    (\<not>even(r s' t) \<longrightarrow> pc s' =  pc s) \<and>
    (loc s' t  = loc s t) \<and> (\<forall>tt . tt\<noteq>t \<longrightarrow> r s' tt = r s tt)
    \<and> (\<forall>tt . tt\<noteq>t \<longrightarrow> loc s' tt = loc s tt)
else
if (pc s) t = L2
then 
    ((ls) (cs) CAS[lib(glb), loc s' t, (r s t), (r s t + 1)]\<^sub>t (ls') (cs')) \<and>
    (loc s' t \<longrightarrow> pc s' = update_pc t L3 (pc s)) \<and>
    (\<not>loc s' t \<longrightarrow> pc s' = update_pc t L1 (pc s)) \<and>
    (r s' = r s) 
    \<and> (\<forall>tt . tt\<noteq>t \<longrightarrow> loc s' tt = loc s tt)
else
False
)"

definition "seqLock_inv t p ls cs  s \<equiv> 
    (case p of
          L1 \<Rightarrow> True
        | L2 \<Rightarrow> even (r s t)
        | L3 \<Rightarrow> loc s t \<and> even (r s t)
    )
"

definition seqLock_release :: "T \<Rightarrow> prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> V \<Rightarrow>  prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool " where
"seqLock_release t s ls cs ver s' ls' cs' \<equiv> 
(
if (pc s) t = L1
then
    ((ls) (cs) [lib(glb) :=\<^sup>R (ver + 1)]\<^sub>t (ls') (cs')) \<and>
    pc s' = update_pc t L2 (pc s)
else
if (pc s) t = L2
then 
      True
else
False
)"

definition "seqLock_release_inv t p ls cs s \<equiv> 
    (case p of
          L1 \<Rightarrow> \<exists> v . ([lib(glb) =\<^sub>t v] ls) \<and> (odd v)
        | L2 \<Rightarrow> True
    )
"

lemma inv:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "seqLock t s ls cs s' ls' cs'"
      and "seqLock_inv t (pc s t) ls cs  s"
    shows "seqLock_inv t (pc s' t) ls' cs'  s'"
  using assms
    apply(simp add: seqLock_def seqLock_inv_def update_pc_def)
    apply(case_tac "pc s t", simp_all)
    apply(case_tac "pc s' t", simp_all)
    apply(simp add: update_pc_def )
    apply safe
    apply simp+
              apply auto
    apply(simp_all add: update_pc_def )
  by (meson PC.distinct(3) fun_upd_eqD)

lemma inv_interf:
  assumes "wfs cs"
      and "lib_wfs ls cs"
      and "seqLock t' s ls cs s' ls' cs'"
      and "seqLock_inv t' (pc s t') ls cs  s"
      and "seqLock_inv t (pc s t) ls cs  s"
    shows "seqLock_inv t (pc s' t) ls' cs'  s'"
  using assms
  apply(case_tac "t = t'", simp_all)
   apply (meson assms(3) inv seqLock_inv_def)
    apply(simp add: seqLock_def seqLock_inv_def update_pc_def)
  apply(cases "pc s t'", simp_all)
  apply(cases "pc s t", simp_all)
      apply(cases "pc s' t", simp_all)
        apply(elim conjE)
    apply(simp_all add: update_pc_def )
  apply auto[1]
  apply auto
  apply(cases "pc s t", simp_all)
  apply presburger
  by presburger


(*Proof of refinement*)

(*
cc = concrete client state
ac = abstract client state
al = abstract lock state
cl = concrete lock state
*)


definition "writes_rel_inv al cl rr \<equiv> \<forall> cw . cw\<in>lib_writes_on cl glb \<longrightarrow>
            (\<exists> aw . aw\<in>lib_writes_on al l \<and>
            tst cw = tst aw \<and>
            lib_modView al aw CVARS = lib_modView cl cw CVARS \<and>
            lib_value al aw = lib_value cl cw \<and>                  
            lib_rel (lib_mods al aw) = lib_rel (lib_mods cl cw) \<and>
            (cw\<in>lib_covered cl \<longrightarrow> aw\<in>lib_covered al)\<and>
            (cw\<notin>lib_covered cl \<longrightarrow> aw\<notin>lib_covered al))"



definition "same_writes al cl rr  \<equiv> tst `lib_writes_on cl glb = tst ` lib_writes_on al l"

definition "thrView_rel al cl t \<equiv> tst (lib_thrView cl t glb) \<ge> tst (lib_thrView al t l)"

definition refinement_rel :: "lib_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> surrey_state \<Rightarrow> T \<Rightarrow> refinement_rel \<Rightarrow> bool"
  where "refinement_rel al cl ac cc t rr \<equiv>  writes_rel_inv al cl rr  \<and>
                                               thrView_rel al cl t \<and>
                                               same_writes al cl rr"

lemmas invs =  writes_rel_inv_def thrView_rel_def update_pc_def  
                    seqLock_inv_def   even_not_covered_last_def
                     refinement_rel_def 


lemma not_acquired_sttutering:
  assumes "wfs cc"
  and "wfs ac"
  and "ac = cc"
  and "lib_wfs al ac"
  and "lib_wfs cl cc"
  and "abslock_invs al l"
  and "refinement_rel al cl ac cc t rr"
  and "pc s t = L2"
  and "loc s' t = False"
  and "seqLock_inv t (pc s t) cl cc  s"
  and "seqLock t s cl cc s' cl' cc'"      
  and "al' = al"
  and "ac' = ac"
shows "refinement_rel al' cl' ac' cc' t rr \<and> ac' = cc'"
  using assms
  apply(simp add: refinement_rel_def seqLock_def lib_CAS_step_def)
  apply(elim conjE exE)
  apply(case_tac "lib_value cl (a, b) = r s t", simp_all)
  apply(simp add: lib_read_def all_updates_l)
  apply(intro conjI impI)
  apply(simp add: writes_rel_inv_def)
        apply(intro allI conjI impI)
        apply(simp add: lib_writes_on_def lib_value_def)
        apply(erule_tac x=ba in allE)
        apply(elim conjE, simp)
       apply(simp add: thrView_rel_def ts_oride_def)
       apply (simp_all add: lib_syncing_def)
  apply(simp add: writes_rel_inv_def)
    apply(intro allI conjI impI)
  apply(simp add: lib_writes_on_def)
  apply (metis (no_types, lifting) lib_state.select_convs(4) lib_state.surjective lib_state.update_convs(2) lib_value_def)
  apply(simp add: thrView_rel_def)
   apply(intro allI conjI impI)
   apply(simp add: lib_value_def lib_valid_fresh_ts_def lib_writes_on_def update_pc_def tst_def)
  apply (simp add: lib_visible_writes_def tst_def)
  by(simp add: same_writes_def lib_writes_on_def)

lemma new_state_writes_on: "lib_wfs cl cc \<Longrightarrow> (xc, ts')\<notin>lib_writes_on cl xc \<Longrightarrow> lib_writes_on
        (cl\<lparr>lib_thrView := (lib_thrView cl)
              (t := ts_oride ((lib_thrView cl t)(xc := (xc, ts')))
                     (lib_modView cl (xc, b) LVARS)),
              lib_modView := (lib_modView cl)
                ((xc, ts') := (lib_modView cl (xc, ts'))
                   (CVARS :=
                      ts_oride (thrView cc t)
                       (lib_modView cl (xc, b) CVARS),
                    LVARS :=
                      ts_oride ((lib_thrView cl t)(xc := (xc, ts')))
                       (lib_modView cl (xc, b) LVARS))),
              lib_mods := (lib_mods cl)
                ((xc, ts') :=
                   \<lparr>lib_val = v, lib_rel = bo\<rparr>),
              lib_writes := insert (xc, ts') (lib_writes cl),
              lib_covered := insert (xc, b) (lib_covered cl)\<rparr>)
        xc = lib_writes_on cl xc \<union> {(xc,ts')}"
  apply(simp add: lib_writes_on_def)
  apply(subgoal_tac " {w. fst w = xc \<and> w \<in> lib_writes cl} \<noteq> {}")
  apply(subgoal_tac "finite ( {w. fst w = xc \<and> w \<in> lib_writes cl})")
    apply force
  apply(simp add: lib_wfs_def)
   apply (simp add: lib_writes_on_def var_def) 
  apply(simp add: lib_wfs_def)
   apply (simp add: lib_writes_on_def var_def)
  by (metis eq_fst_iff)




lemma refinement_step_lock_acquired:
  assumes "wfs cc"
  and "wfs ac"
  and "ac = cc"
  and "lib_wfs al ac"
  and "lib_wfs cl cc"
  and "abslock_invs al l"
  and "refinement_rel al cl ac cc t rr"
  and "pc s t = L2"
  and "loc s' t = True"
  and "seqLock_inv t (pc s t) cl cc  s"
  and "seqLock t s cl cc s' cl' cc'"      
shows "\<exists> al' ac' ver rr' . [ac al t LOCKACQ(l) ac' al' True  ver] \<and> refinement_rel al' cl' ac' cc' t rr' \<and> ac'=cc'"
  using assms
  apply (simp add: refinement_rel_def lock_acquire_step_def)
  apply(simp add: seqLock_def lib_CAS_step_def  invs same_writes_def)
  apply(subgoal_tac "\<exists>tt . (tt::T)\<noteq>t") defer
   apply (metis Zero_not_Suc)
  apply(elim exE)
  apply(elim conjE)
  apply(rotate_tac 14)
  apply(erule_tac x = tt in allE, simp)
  apply(rotate_tac 1)
  apply(elim conjE exE)
  apply(subgoal_tac "a = glb", simp)
   defer
   apply (simp add: a_is_x)
  apply(erule_tac x=glb in allE)
  apply(erule_tac x=b in allE, simp)
  apply(subgoal_tac "(glb, b) \<in> lib_writes_on cl glb", simp)
   defer apply(simp add: lib_visible_writes_def)
  apply(elim exE)
  apply(subgoal_tac "aa = l", simp) defer
  apply (metis (mono_tags, hide_lams) a_is_x abslock_invs_def assms(2)  assms(4) assms(6) even_not_covered_last_def lib_last_in_visible_writes )
  apply(elim conjE)
  apply(case_tac "lib_value cl (glb ,b) = r s t", simp_all)
     apply(case_tac "lib_releasing cl (glb, b)")
  apply(rule_tac x = "if lib_releasing cl (glb,b) then
 al\<lparr>lib_thrView := (lib_thrView al)
          (t := ts_oride ((lib_thrView al t)(l := (l, ts')))
                 (lib_modView al (l, b) LVARS)),
          lib_modView := (lib_modView al)
            ((l, ts') := (lib_modView al (l, ts'))
               (CVARS :=
                  ts_oride (thrView cc t)
                   (lib_modView al (l, b) CVARS),
                LVARS :=
                  ts_oride ((lib_thrView al t)(l := (l, ts')))
                   (lib_modView al (l, b) LVARS))),
          lib_mods := (lib_mods al)
            ((l, ts') :=
               \<lparr>lib_val = Suc (lib_value al (l, b)),
                  lib_rel = True\<rparr>),
          lib_writes := insert (l, ts') (lib_writes al),
          lib_covered := insert (l, b) (lib_covered al)\<rparr>
else  al
       \<lparr>lib_thrView := (lib_thrView al)
          (t := (lib_thrView al t)(l := (l, ts'))),
          lib_modView := (lib_modView al)
            ((l, ts') := (lib_modView al (l, ts'))
               (CVARS := thrView cc t,
                LVARS := (lib_thrView al t)(l := (l, ts')))),
          lib_mods := (lib_mods al)
            ((l, ts') := \<lparr>lib_val = Suc (r s t), lib_rel = True\<rparr>),
          lib_writes := insert (l, ts') (lib_writes al),
          lib_covered := insert (l, b) (lib_covered al)\<rparr>" in exI)
         apply(simp add: lib_update_def lock_acquire_def  all_updates_l)
  apply(intro conjI)
     apply(rule_tac x = "lib_value al (l, b)" in exI)
     apply(rule_tac x = "l" in exI)
      apply(rule_tac x = "b" in exI)
  apply(simp_all add: lib_releasing_def)
      apply(intro conjI)
  apply (metis abslock_invs_def even_not_covered_last_def lib_last_in_visible_writes)
  apply(rule_tac x=ts' in exI, intro conjI)
  using new_ts_is_the_same apply blast
      defer
      apply(simp add: lib_writes_on_def lib_value_def)
      apply(intro allI  impI)
  using assms(7)
               apply(simp add: refinement_rel_def writes_rel_inv_def, elim conjE)
  apply(erule_tac x="glb" in allE)
               apply(erule_tac x="ba" in allE)
      apply(simp add: lib_writes_on_def)
  apply(case_tac "(glb, ba) \<in> lib_writes cl", simp_all)
      apply(elim conjE, intro conjI impI)
  apply blast+
      apply (simp add: lib_value_def)
      apply(intro conjI impI, elim conjE)
              apply (simp add:lib_wfs_def subset_iff)
             apply(elim conjE, simp)
             apply(subgoal_tac "(l, ts') \<notin> lib_writes al")
              apply (simp add:lib_wfs_def subset_iff)
            apply force
  apply (smt Collect_cong tst_eq_writes_on)
  apply linarith+
          apply blast+
    apply(simp add: ts_oride_def lib_writes_on_def lib_visible_writes_def)
    apply(intro conjI impI)
  using assms(7) apply(simp add: refinement_rel_def writes_rel_inv_def)
     apply(elim conjE)
  apply(erule_tac x = glb in allE)
     apply(erule_tac x = b in allE)
     apply(subgoal_tac "lib_modView al (l, b) LVARS l = (l,b) \<and>
            lib_modView cl (glb, b) LVARS glb = (glb, b)")
      apply simp
     apply(simp add: lib_wfs_def)
  apply(subgoal_tac "tst (lib_modView al (l, b) LVARS l) =  tst (lib_modView cl (glb, b) LVARS glb)")
     apply linarith
      apply(subgoal_tac "lib_modView al (l, b) LVARS l = (l,b) \<and>
            lib_modView cl (glb, b) LVARS glb = (glb, b)")
      apply simp
    apply(simp add: lib_wfs_def)
   apply(simp add: lib_writes_on_def)
   apply(subgoal_tac "{w. var w = glb \<and> (w = (glb, ts') \<or> w \<in> lib_writes cl)} = {w. var w = glb \<and> (w \<in> lib_writes cl)} \<union> {(glb, ts')}
\<and> {w. var w = l \<and> (w = (l, ts') \<or> w \<in> lib_writes al)} = {w. var w = l \<and> (w \<in> lib_writes al)} \<union> {(l, ts')}")
    apply simp
   apply(intro conjI)
    apply(subgoal_tac "finite ( {w. var w = glb \<and> w \<in> lib_writes cl})")
  apply(simp add: var_def tst_def)
  using Collect_cong apply auto[1]
  apply (metis lib_wfs_def lib_writes_on_def)
    apply(subgoal_tac "finite ( {w. var w = glb \<and> w \<in> lib_writes cl})")
  apply(simp add: var_def tst_def)
  using Collect_cong apply auto[1]
   apply (metis lib_wfs_def lib_writes_on_def)
  using assms(7)
  apply(simp add:refinement_rel_def writes_rel_inv_def, elim conjE)
    apply(erule_tac x=glb in allE)
  apply(erule_tac x=b in allE, simp)
  apply(elim exE conjE)
  apply(subgoal_tac "ab = l", simp)
   defer
  apply (metis Pair_inject abslock_invs_def even_not_covered_last_def)
   apply(rule_tac x = " al
       \<lparr>lib_thrView := (lib_thrView al)
          (t := (lib_thrView al t)(l := (l, ts'))),
          lib_modView := (lib_modView al)
            ((l, ts') := (lib_modView al (l, ts'))
               (CVARS := thrView cc t,
                LVARS := (lib_thrView al t)(l := (l, ts')))),
          lib_mods := (lib_mods al)
            ((l, ts') := \<lparr>lib_val = Suc (r s t), lib_rel = True\<rparr>),
          lib_writes := insert (l, ts') (lib_writes al),
          lib_covered := insert (l, b) (lib_covered al)\<rparr>" in exI)
         apply(simp add: lib_update_def lock_acquire_def  all_updates_l)
  apply(intro conjI)
   apply(simp_all add: lib_releasing_def)
  apply(intro conjI)
     apply(rule_tac x = "lib_value al (l, b)" in exI)
     apply(rule_tac x = "l" in exI)
      apply(rule_tac x = "b" in exI)
    apply(intro conjI, simp_all)
  apply(intro conjI)
  apply (metis abslock_invs_def even_not_covered_last_def lib_last_in_visible_writes)
  apply(rule_tac x=ts' in exI, intro conjI)
  using new_ts_is_the_same apply blast
      defer
      apply(simp add: lib_writes_on_def lib_value_def)
      apply(intro allI  impI)
  using assms(7)
               apply(simp add: refinement_rel_def writes_rel_inv_def)
  apply(erule_tac x="glb" in allE)
               apply(erule_tac x="ba" in allE)
      apply(simp add: lib_writes_on_def)
  apply(case_tac "(glb, ba) \<in> lib_writes cl", simp_all)
      apply(elim conjE, intro conjI impI)
  apply blast+
      apply (simp add: lib_value_def)
      apply(intro conjI impI, elim conjE)
              apply (simp add:lib_wfs_def subset_iff)
             apply(elim conjE, simp)
             apply(subgoal_tac "(l, ts') \<notin> lib_writes al")
              apply (simp add:lib_wfs_def subset_iff)
            apply force
  apply (smt Collect_cong tst_eq_writes_on)
          apply linarith+
  apply blast
          apply blast
          apply blast
          apply blast
          apply blast
          apply blast
    apply(simp add: ts_oride_def lib_writes_on_def lib_visible_writes_def)
   apply(subgoal_tac "{w. var w = glb \<and> (w = (glb, ts') \<or> w \<in> lib_writes cl)} = {w. var w = glb \<and> (w \<in> lib_writes cl)} \<union> {(glb, ts')}
\<and> {w. var w = l \<and> (w = (l, ts') \<or> w \<in> lib_writes al)} = {w. var w = l \<and> (w \<in> lib_writes al)} \<union> {(l, ts')}")
    apply simp
   apply(intro conjI)
    apply(subgoal_tac "finite ( {w. var w = glb \<and> w \<in> lib_writes cl})")
  apply(simp add: var_def tst_def)
  using Collect_cong apply auto[1]
  apply (metis lib_wfs_def lib_writes_on_def)
    apply(subgoal_tac "finite ( {w. var w = glb \<and> w \<in> lib_writes cl})")
  apply(simp add: var_def tst_def)
  using Collect_cong apply auto[1]
   apply (metis lib_wfs_def lib_writes_on_def)
done



(*************Release Operation Refinement**************)


lemma refinement_step_release:
  assumes "wfs cc"
  and "wfs ac"
  and "ac = cc"
  and "lib_wfs al ac"
  and "lib_wfs cl cc"
  and "abslock_invs al l"
  and "refinement_rel al cl ac cc t rr"
  and "[lib(glb) =\<^sub>t ver] cl"
  and "odd ver"
  and "pc s t = L1"
  and "seqLock_release t s cl cc ver s' cl' cc'"      
shows "\<exists> al' ac'  . [ac al t LOCKREL(l) al' ac'] \<and> refinement_rel al' cl' ac' cc' t rr'  \<and>  ac'=cc'"
  using assms
  apply(simp add: seqLock_release_def lock_release_step_def lib_write_step_def refinement_rel_def)
  apply(simp add: lib_write_def  all_updates_l writes_rel_inv_def)
  apply(elim conjE exE)
  apply(rule_tac x = "al
       \<lparr>lib_thrView := (lib_thrView al)
          (t := (lib_thrView al t)(l := (l, ts'))),
          lib_modView := (lib_modView al)
            ((l, ts') := (lib_modView al (l, ts'))
               (CVARS := thrView cc t,
                LVARS := (lib_thrView al t)(l := (l, ts')))),
          lib_mods := (lib_mods al)
            ((l, ts') :=
               \<lparr>lib_val = Suc (lib_value cl (a, b)), lib_rel = True\<rparr>),
          lib_writes := insert (l, ts') (lib_writes al)\<rparr>" in exI)
  apply(intro conjI )
  apply(erule_tac x = a in allE)
     apply(erule_tac x = b in allE)
  apply (simp add: lib_visible_writes_def)
     apply(elim conjE exE)
  apply(subgoal_tac "aa = l", simp) 
  apply(rule_tac x = l in exI)
     apply(rule_tac x = b in exI)
  apply(intro conjI)
        apply blast
  apply (meson order.trans thrView_rel_def)
      apply blast
     apply(rule_tac x = ts' in exI)
     apply(intro conjI)
      apply(simp add: same_writes_def lib_writes_on_def lib_valid_fresh_ts_def)
  apply(intro allI impI)
      apply (smt Collect_cong tst_eq_writes_on_not)
      apply(simp add: lock_release_def lib_write_def all_updates_l)
     apply(simp add: lib_writes_on_def)
    apply(intro allI impI)
     apply(simp add: lib_writes_on_def lib_value_def)
    apply(case_tac "ba = ts'", simp_all)
     apply(case_tac "glb = a", simp_all)
  apply(intro conjI impI)
        apply (metis lib_dobs_visible_writes lib_value_def)
       apply(subgoal_tac "(glb, ts') \<notin> lib_writes cl")
  apply(simp add: lib_wfs_def)
  using subset_iff apply auto[1]
  apply(simp add: lib_valid_fresh_ts_def lib_visible_writes_def lib_writes_on_def)
       apply blast
  apply(elim conjE disjE)
       apply(simp add: same_writes_def lib_writes_on_def var_def tst_def lib_visible_writes_def)
       apply(subgoal_tac "(glb, ts') \<notin> lib_writes cl")
        apply(subgoal_tac "ts' \<notin> snd ` {w. fst w = glb \<and> w \<in> lib_writes cl}")
       apply(subgoal_tac "(l, ts') \<notin> lib_writes al")
  apply(simp add: lib_wfs_def)
   apply auto[1]
   apply (simp add: image_iff)
   using imageE apply force
   apply (simp add: fresh_ts_not_in_writes)
   apply blast
   using a_is_x apply blast
     apply blast
   apply(simp add: thrView_rel_def)
   using a_is_x apply blast
   apply(simp add: same_writes_def lib_writes_on_def tst_def var_def lib_visible_writes_def)
   apply(subgoal_tac "finite {w. fst w = glb \<and> w \<in> lib_writes cl}")
    apply(subgoal_tac "finite {w. fst w = l \<and> w \<in> lib_writes al}")
   apply(subgoal_tac "{w. fst w = glb \<and> (w = (glb, ts') \<or> w \<in> lib_writes cl)} =
        {w. fst w = glb \<and> (w \<in> lib_writes cl)} \<union> {(glb,ts')}")
   apply(subgoal_tac "{w. fst w = l \<and> (w = (l, ts') \<or> w \<in> lib_writes al)} = 
        {w. fst w = l \<and> ( w \<in> lib_writes al)} \<union> {(l,ts')}")
       apply simp_all
   apply (simp add: writes_ts_rewrite)
   apply (simp add: writes_ts_rewrite)
   apply(simp add: lib_wfs_def lib_writes_on_def)
   using var_def apply auto[1]
   apply(simp add: lib_wfs_def lib_writes_on_def)
   using var_def apply auto[1]
   done


end


==> anc/TicketLock_Lib.thy <==
theory TicketLock_Lib
  imports Main Lib_ProofRules AbstractLock_Lib ordered_set_sd
begin
datatype PC =
  L1
| L2
| L3
| L4
| L5
| CS


consts nt :: L (*next ticket*)
consts sn :: L (*serving now*)
consts l :: L


definition "thrdsvars \<equiv> nt \<noteq> sn"


record prog_state =
  pc :: "T \<Rightarrow> PC"
  my_ticket :: "T \<Rightarrow> nat"
  serving_now :: "T \<Rightarrow> nat"
  r :: "T \<Rightarrow> nat"
  first :: bool


definition 
  "update_pc t nv pcf \<equiv> pcf (t := nv)"


definition lock_acq :: "T \<Rightarrow> prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool " where
"lock_acq t s ls cs s' ls' cs' \<equiv> 
(
if (pc s) t = L1
then
    ((ls) (cs) fetch-and-inc[my_ticket s' t  \<leftarrow> lib(nt)]\<^sub>t (ls') (cs')) \<and>
     (pc s' = update_pc t L2 (pc s)) \<and>
    (serving_now s' = serving_now s) 
     \<and>  (\<forall>t' . t'\<noteq>t \<longrightarrow> my_ticket s' t' = my_ticket s t') \<and> (first s' = False)
else
if (pc s) t = L2
then 
    ((ls) (cs) [serving_now s' t \<leftarrow>\<^sup>A lib(sn)]\<^sub>t (ls') (cs')) \<and>
    (my_ticket s' t = serving_now s' t \<longrightarrow> pc s' = update_pc t CS (pc s)) \<and>
    (my_ticket s' t \<noteq> serving_now s' t \<longrightarrow> pc s' = update_pc t L2 (pc s)) \<and> 
    (my_ticket s = my_ticket s') \<and> (\<forall>t' . t'\<noteq>t \<longrightarrow> serving_now s' t' = serving_now s t')
    \<and> (first s' = first s)
else
True
)"

     (*((ls) (cs) [r s' t \<leftarrow> lib(sn)]\<^sub>t (ls') (cs'))*)
definition lock_rel :: "T \<Rightarrow> prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state  \<Rightarrow>  prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool " where
"lock_rel t s ls cs  s' ls' cs' \<equiv> 
(
if (pc s) t = L3
then
     ls = ls' \<and> cs = cs'\<and>
    pc s' = update_pc t L4 (pc s) \<and> 
    (my_ticket s = my_ticket s') \<and>  (serving_now s = serving_now s') \<and> (first s' = first s)
else
  if  (pc s) t = L4
    then
     ((ls) (cs) [lib(sn) :=\<^sup>R ((serving_now s t) + 1)]\<^sub>t (ls') (cs')) \<and>
     pc s' = update_pc t L5 (pc s)  \<and>
     (my_ticket s = my_ticket s') \<and>  (serving_now s = serving_now s') \<and> (first s' = first s)

else
  if (pc s) t = L5
  then
    False
  else
True
)"


definition c_ops :: "T \<Rightarrow> prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow>  prog_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> bool " where
"c_ops t s ls cs s' ls' cs' \<equiv> 
(if (pc s) t = CS 
then
  ls' = ls \<and>  (pc s' = update_pc t L3 (pc s)) \<and>
  (my_ticket s = my_ticket s') \<and>  (serving_now s = serving_now s') \<and> (first s' = first s)

else 
  True
)
"

(*****************TicketLock Properties************)
definition "previous_versions ls \<equiv> \<forall> w v . w \<in> lib_writes_on ls nt \<and> v = lib_value ls w \<and> v \<noteq> 0
                                      \<longrightarrow> (\<exists> w'. w'\<in> lib_writes_on ls nt \<and> lib_value ls w'= v-1)"

definition "nt_ns_gt_zero ls \<equiv> \<forall> w w' . w \<in> lib_writes_on ls nt \<and> w' \<in> lib_writes_on ls sn
            \<longrightarrow> lib_value ls w \<ge> 0 \<and>  lib_value ls w' \<ge> 0"

definition "nt_all_cvd_but_last cl \<equiv> \<forall> wnt . wnt \<noteq> lib_lastWr cl nt  \<longrightarrow>  wnt \<in> lib_covered cl "

definition "nt_order ls \<equiv> \<forall> w w' . w\<in>lib_writes_on ls nt \<and>  w'\<in>lib_writes_on ls nt \<and> tst w' > tst w
      \<longrightarrow> lib_value ls w' > lib_value ls w "


definition "nt_order_ts ls \<equiv> \<forall> w w' . w\<in>lib_writes_on ls nt \<and>  w'\<in>lib_writes_on ls nt \<and>  lib_value ls w' > lib_value ls w
      \<longrightarrow>  tst w' > tst w "

definition "glb_inv_1 ls \<equiv> previous_versions ls \<and> nt_ns_gt_zero ls \<and> nt_all_cvd_but_last ls \<and> nt_order ls"


lemmas glb_inv_1 = glb_inv_1_def previous_versions_def nt_ns_gt_zero_def nt_all_cvd_but_last_def nt_order_def
 
lemma ticketlock_previous_versions_inv:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "previous_versions ls"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
    shows "previous_versions ls'"
  using assms
  apply(simp add: thrdsvars_def previous_versions_def lock_acq_def)
  apply(case_tac "pc s t = L1", simp)
   apply(simp add: lib_fetch_and_inc_step_def)
   apply(elim conjE exE, intro allI impI, elim conjE)
    apply(subgoal_tac "a = nt \<and> aa = nt", simp_all)
  apply(simp add: lib_writes_on_def lib_value_def)
   apply(simp add: lib_update_def all_updates_l lib_value_def lib_writes_on_def)
    apply(intro conjI impI, simp)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def)
  using not_less_iff_gr_or_eq apply blast
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def)
    apply (metis dual_order.strict_implies_not_eq)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def)
    apply(intro allI impI)
  apply(case_tac "pc s t = L2", simp)
   apply(simp add: lib_read_step_def lib_read_def)
   apply(elim conjE exE)
    apply(subgoal_tac "a = nt \<and> aa = sn", simp_all)
  apply(simp add: lib_writes_on_def lib_value_def)
   apply(simp add:  all_updates_l lib_value_def lib_writes_on_def)
   apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def)
  apply(simp add: c_ops_def lock_rel_def)
  apply(cases "pc s t", simp_all) 
   apply (metis write_pres_value write_writes_on_diff_var)
  done

lemma nt_ns_gt_zero_inv:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "nt_ns_gt_zero ls"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
    shows "nt_ns_gt_zero ls'"
  using assms
  by(simp add: thrdsvars_def nt_ns_gt_zero_def lock_acq_def)


lemma nt_all_cvd_but_last_inv:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "nt_all_cvd_but_last ls"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
    shows "nt_all_cvd_but_last ls'"
  using assms
  using assms
  apply(simp add: thrdsvars_def nt_all_cvd_but_last_def lock_acq_def)
  apply(cases "pc s t", simp_all)
  apply(intro allI impI)
    apply(simp add: lib_fetch_and_inc_step_def  lib_update_def all_updates_l lib_writes_on_def lib_value_def)
  apply(elim conjE exE)
   apply(case_tac "lib_releasing ls (a, b)", simp_all)
  apply (metis Pair_inject)
  apply (metis old.prod.inject)
  apply(intro allI impI)
      apply (metis (mono_tags, lifting)  lib_lastWr_def lib_wfs_def  prod.inject)
  apply (metis a_is_x lib_lastWr_def lib_last_in_visible_writes lib_wfs_def)
    apply (simp add: lock_rel_def)
    defer
    apply (simp add: lock_rel_def)
  using c_ops_def apply auto[1]
  apply(simp add: update_pc_def)
  apply(elim conjE)
  apply(simp add: lib_write_step_def lib_write_def)
  by (metis a_is_x assms(1) assms(3) assms(4) lib_last_in_visible_writes nt_all_cvd_but_last_def)

lemma nt_all_cvd_but_last_cvd: "nt_all_cvd_but_last ls \<Longrightarrow> 
                  cvd[lib(nt), (lib_value ls (lib_lastWr ls nt))] ls"
  using lib_covered_v_def nt_all_cvd_but_last_def by force



lemma nt_order_inv:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "nt_order ls"
      and "nt_all_cvd_but_last ls"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
        shows "nt_order ls'"
  using assms
  apply(simp add: thrdsvars_def nt_order_def lock_acq_def nt_all_cvd_but_last_def c_ops_def lock_rel_def)
  apply(cases "pc s t", simp_all)
    apply(simp_all add: update_pc_def)
      apply clarsimp
  apply(case_tac "(a, b) \<in> lib_writes_on ls nt \<and>
               (aa, ba) \<in> lib_writes_on ls nt")
       apply (metis f_a_i_pres_value)
      apply simp
      apply(case_tac "(a, b) \<in> lib_writes_on ls nt", simp_all)
    apply(subgoal_tac " lib_value ls' (a, b) =  lib_value ls (a, b)", simp)
     apply(simp add: lib_fetch_and_inc_step_def) 
      apply(elim exE conjE)
      apply(subgoal_tac "cvd[lib(nt), (lib_value ls (lib_lastWr ls nt))] ls")
       apply(subgoal_tac "\<exists> v . v = (lib_value ls (lib_lastWr ls nt))")
  apply(elim exE)
     apply(subgoal_tac "lib_value ls (ab, bb) = v \<and> (ab, bb)\<in>lib_writes_on ls nt 
          \<and> lib_value ls (a,b) \<le> v", simp)
  apply(simp add: lib_update_def all_updates_l lib_writes_on_def lib_value_def)
      apply blast
        apply(intro conjI)
  using cvd_vw_val apply blast
         apply(simp add: lib_visible_writes_def)
        apply(subgoal_tac "(ab, bb) =  lib_lastWr ls nt")
         apply(case_tac "(a, b) = (ab, bb)", simp_all)
  apply(subgoal_tac "b < bb")
       apply (smt less_imp_le_nat lib_covered_v_def lib_cvd_exist_last_write)
  apply(simp add: lib_visible_writes_def lib_wfs_def lib_writes_on_def)
      apply (metis assms(1) leI snd_conv ts_ge_last_is_last tst_def)
  apply(simp add: lib_visible_writes_def)
  using lib_covered_v_def apply blast
  using assms (5) nt_all_cvd_but_last_cvd
  apply blast
  using f_a_i_pres_value apply auto[1]
   apply(simp add: lib_fetch_and_inc_step_def) 
   apply(elim exE conjE)
   apply(subgoal_tac "b = ts'")
    apply(case_tac "(aa, ba) \<in> lib_writes_on ls nt")
  apply(case_tac "(aa, ba) = (ab, bb)", simp_all)
      apply(simp add: lib_valid_fresh_ts_def)
  apply (subgoal_tac "aa = ab", simp)
     apply(subgoal_tac "(ab, bb) =  lib_lastWr ls nt")
      apply(simp add: lib_valid_fresh_ts_def)  
        apply (metis a_is_x dual_order.strict_implies_order leD less_trans ts_eq_lastWr)
  apply(subgoal_tac "(ab, bb)\<in>lib_writes_on ls nt")
  using lib_covered_v_def apply blast
  apply(simp add: lib_visible_writes_def)
     apply(simp add: lib_visible_writes_def lib_writes_on_def)
  apply(simp add: lib_update_def all_updates_l lib_writes_on_def lib_value_def)
    apply blast
  apply(simp add: lib_update_def all_updates_l lib_writes_on_def lib_value_def)
   apply auto[1]  
    apply (metis lib_read_writes_on_diff_var_pres_backwards read_pres_value)
  apply (metis (full_types) write_pres_value write_writes_on_diff_var)
  done


lemma nt_order_ts_inv:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "nt_order_ts ls"
      and "nt_all_cvd_but_last ls"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
        shows "nt_order_ts ls'"
  using assms
  apply(simp add: thrdsvars_def nt_order_ts_def lock_acq_def nt_all_cvd_but_last_def c_ops_def lock_rel_def)
  apply(cases "pc s t", simp_all)
    apply(simp_all add: update_pc_def)
    defer
  
    apply (metis lib_read_writes_on_diff_var_pres_backwards read_pres_value)
  apply (metis assms(1) assms(3)  write_pres_value write_writes_on_diff_var)
      apply clarsimp
  apply(case_tac "(a, b) \<in> lib_writes_on ls nt \<and>
               (aa, ba) \<in> lib_writes_on ls nt")
       apply (metis f_a_i_pres_value)
  apply simp
     apply(simp add: lib_fetch_and_inc_step_def lib_update_def  all_updates_l lib_value_def) 
  apply(elim exE conjE)
  apply(case_tac "lib_releasing ls (ab, bb)"; case_tac "(a, b) \<in> lib_writes_on ls nt", simp_all add: lib_writes_on_def)
     apply(simp add: lib_valid_fresh_ts_def lib_visible_writes_def lib_writes_on_def var_def tst_def)
  apply(case_tac "nt = ab \<and> b = ts'", simp_all)
      apply blast
     apply safe
  apply (simp add: lib_wfs_def) 
  apply (metis subsetD)
     apply(simp add: lib_valid_fresh_ts_def lib_visible_writes_def lib_writes_on_def var_def tst_def)
  using Suc_lessD apply presburger
     apply(simp add: lib_valid_fresh_ts_def lib_visible_writes_def lib_writes_on_def var_def tst_def)
  apply clarsimp
  apply (metis dual_order.strict_implies_order dual_order.trans not_le_imp_less snd_conv ts_ge_last_is_last tst_def)
     apply(simp add: lib_valid_fresh_ts_def lib_visible_writes_def lib_writes_on_def var_def tst_def)
  using Suc_lessD by presburger


definition "sn_ordered_val ls \<equiv> \<forall> w . w\<in>lib_writes_on ls sn \<and> lib_value ls w > 0 \<longrightarrow>
                                  (\<exists> w' .  w'\<in>lib_writes_on ls sn \<and>  lib_value ls w' = lib_value ls w - 1)"


lemma no_val_next: " u > i   \<Longrightarrow> [\<zero>lib(sn), u]\<^sub>i ls  \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> [\<zero>lib(sn), (u+1)]\<^sub>i ls"
  apply(simp add:  sn_ordered_val_def)
  apply(subgoal_tac "\<forall> w . w\<in>lib_writes_on ls sn \<longrightarrow> lib_value ls w \<noteq> u") defer
  apply (simp add: no_val_no_value)
  apply(simp add: lib_no_val_def, elim conjE)
  apply(simp add: lib_p_vorder_def lib_init_val_def, intro allI impI, elim exE conjE)
  apply(subgoal_tac "Suc u > 0") defer
   apply blast defer
  apply(erule_tac x = aa in allE)
  apply(erule_tac x = aa in allE)
  apply(erule_tac x = ba in allE)
  apply simp
   apply(simp add: lib_writes_on_def)
   apply blast
  apply(subgoal_tac "\<forall> w . w\<in>lib_writes_on ls sn \<longrightarrow> lib_value ls w \<noteq> u") defer
  apply (simp add: no_val_no_value)
  apply(simp add: lib_no_val_def, elim conjE)
  apply(simp add: lib_p_vorder_def lib_init_val_def, intro allI impI, elim exE conjE)
  apply(subgoal_tac "Suc u > 0") defer
   apply blast defer
  apply(erule_tac x = aa in allE)
  apply(erule_tac x = aa in allE)
  apply(erule_tac x = ba in allE)
  apply simp
   apply(simp add: lib_writes_on_def)
  apply blast
done

lemma no_val_next_future: " u > i   \<Longrightarrow> [\<zero>lib(sn), u]\<^sub>i ls  \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> u < u' \<Longrightarrow> [\<zero>lib(sn), (u')]\<^sub>i ls"
  apply(induction u')
   apply simp
  by (metis Suc_eq_plus1 dual_order.strict_trans no_val_next not_less_less_Suc_eq)


definition "sn_ordered_ts ls \<equiv> \<forall> w w' . w\<in>lib_writes_on ls sn \<and>  w'\<in>lib_writes_on ls sn \<and> tst w < tst w' \<longrightarrow>
                                       lib_value ls w < lib_value ls w'"


lemma vals_smaller_d_obs_sn_order: "lib_wfs ls cs \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls \<Longrightarrow> [lib(sn) =\<^sub>t u] ls \<Longrightarrow> w\<in>lib_writes_on ls sn \<Longrightarrow> lib_value ls w \<le> u"
  apply(simp add:  sn_ordered_ts_def lib_d_obs_t_def lib_d_obs_def)
  apply(elim conjE)
  apply(case_tac "w = lib_lastWr ls sn")
   apply blast
  apply(subgoal_tac "tst w < tst (lib_lastWr ls sn) \<and> lib_lastWr ls sn\<in>lib_writes_on ls sn")
   apply(simp add:  sn_ordered_val_def)
   apply(elim conjE)
   apply(subgoal_tac "\<exists> a aa b bb. w = (a,b) \<and> (lib_lastWr ls sn = (aa, bb))")
  apply(elim exE conjE, simp)
  using less_or_eq_imp_le apply blast
  apply simp
  apply(intro conjI)
  apply(simp add: lib_lastWr_def lib_value_def tst_def lib_writes_on_def lib_wfs_def var_def)
  apply (metis (mono_tags) Max_ge finite_imageI imageI less_eq_rat_def mem_Collect_eq prod.collapse)
  apply(simp add: lib_lastWr_def lib_value_def tst_def lib_writes_on_def lib_wfs_def var_def)
  by metis

lemma sn_ordered_val_pres: "sn_ordered_val ls \<Longrightarrow> lib_fetch_and_inc_step t y ls cs ls' cs' v \<Longrightarrow> y \<noteq> sn \<Longrightarrow> sn_ordered_val ls'"
  apply(simp add: lib_fetch_and_inc_step_def sn_ordered_val_def lib_update_def all_updates_l )
  apply(elim exE conjE, intro allI impI conjI)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def lib_value_def)
  apply(case_tac "lib_releasing ls (y, b)", simp_all)
  by auto

lemma sn_ordered_ts_pres: "sn_ordered_ts ls \<Longrightarrow> lib_fetch_and_inc_step t y ls cs ls' cs' v \<Longrightarrow> y \<noteq> sn \<Longrightarrow> sn_ordered_ts ls'"
  apply(simp add: lib_fetch_and_inc_step_def sn_ordered_ts_def lib_update_def all_updates_l )
  apply(elim exE conjE, intro allI impI conjI)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def lib_value_def)
  apply(case_tac "lib_releasing ls (y, b)", simp_all)
  by auto


lemma sn_ordered_val_read_pres: "sn_ordered_val ls \<Longrightarrow> lib_read_step t y b ls cs ls' cs' v \<Longrightarrow> sn_ordered_val ls'"
  apply(simp add: lib_read_step_def sn_ordered_val_def lib_read_def all_updates_l )
  apply(elim exE conjE, intro allI impI conjI)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def lib_value_def)
  by auto

lemma sn_ordered_ts_read_pres: "sn_ordered_ts ls \<Longrightarrow> lib_read_step t y b ls cs ls' cs' v \<Longrightarrow> sn_ordered_ts ls'"
  apply(simp add: lib_read_step_def sn_ordered_ts_def lib_read_def all_updates_l )
  apply(elim exE conjE, intro allI impI conjI)
  apply(simp add: lib_visible_writes_def lib_writes_on_def lib_valid_fresh_ts_def lib_value_def)
  by auto


lemma sn_ordered_val_write_pres: "lib_wfs ls cs \<Longrightarrow> sn_ordered_val ls \<Longrightarrow>[lib(sn) =\<^sub>t v] ls \<Longrightarrow> lib_write_step t sn b ls cs ls' cs' (Suc v) \<Longrightarrow> sn_ordered_val ls'"
  apply(simp add: sn_ordered_val_def)
  apply(intro allI impI)
  apply(case_tac "(a, ba) \<in> lib_writes_on ls sn")
   apply(subgoal_tac "lib_value ls' (a, ba) = lib_value ls (a, ba)", simp)
  apply(erule_tac x = a in allE)
    apply(erule_tac x = ba in allE)
    apply(elim conjE exE, simp)
    apply(elim exE conjE)
  apply(rule_tac x = "aa" in exI)
    apply(rule_tac x = "baa" in exI)
    apply(intro conjI)
  apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def)
     apply(elim exE conjE, simp)
  apply(subgoal_tac "lib_value ls (aa, baa) = lib_value ls' (aa, baa)")
     apply simp
  apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def)
     apply(elim exE conjE, simp)
    using fresh_ts_not_in_writes apply auto[1]
  apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def)
     apply(elim exE conjE, simp)
    using fresh_ts_not_in_writes apply blast
    apply(subgoal_tac "lib_value ls' (a, ba) = Suc v") defer
   apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def tst_def var_def)
     apply(elim exE conjE)
     apply(subgoal_tac "ba = ts'", simp)
     apply(case_tac "a = sn", simp_all)
    apply(subgoal_tac "\<exists> a b . (a, b)\<in>lib_writes_on ls sn \<and> lib_value ls (a,b) = v")
     apply(elim conjE exE)
    apply(subgoal_tac "(aa, baa) \<in> lib_writes_on ls' sn \<and>
       lib_value ls (aa, baa) = lib_value ls' (aa, baa)")
      apply auto[1]
    apply(intro conjI)
    apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def tst_def var_def)
     apply(elim conjE exE, simp)
    apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def tst_def var_def)
     apply(elim conjE exE, simp)   
     apply blast
    apply(simp add: lib_d_obs_def lib_d_obs_t_def)
         apply(elim conjE)
    apply(subgoal_tac "\<exists> a b . lib_lastWr ls sn = (a, b)")
     apply(elim exE conjE, simp)
    apply(rule_tac x = aa in exI)
     apply(rule_tac x = baa in exI)
     apply(intro conjI)
    apply(subgoal_tac "lib_lastWr ls sn\<in>lib_writes_on ls sn")
       apply simp
    apply(simp add: lib_writes_on_def lib_lastWr_def var_def tst_def lib_wfs_def)
  apply metis
  apply auto[1]
    using surj_pair by blast

lemma sn_ordered_ts_write_pres: "lib_wfs ls cs \<Longrightarrow>  sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls
       \<Longrightarrow> [lib(sn) =\<^sub>t v] ls \<Longrightarrow> lib_write_step t sn b ls cs ls' cs' (Suc v)
       \<Longrightarrow> sn_ordered_ts ls'"
  apply(simp add: sn_ordered_ts_def)
  apply(intro allI impI, elim conjE)
  apply(case_tac "(a, ba) \<in> lib_writes_on ls sn \<and>  (aa, baa) \<in> lib_writes_on ls sn")
   apply(subgoal_tac " lib_value ls' (a, ba) =  lib_value ls (a, ba) \<and> lib_value ls' (aa, baa) = lib_value ls (aa, baa)")
    apply simp
   apply(intro conjI)
    apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def tst_def var_def)
     apply(elim conjE exE, simp)
  apply blast
    apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def tst_def var_def)
   apply(elim conjE exE, simp)
  apply blast
  apply simp
  apply(case_tac "(a, ba) \<in> lib_writes_on ls sn", simp_all)
   apply(subgoal_tac "lib_value ls (a, ba) \<le> v") defer
  apply(subgoal_tac "sn_ordered_ts ls")
  using vals_smaller_d_obs_sn_order
     apply blast
    apply(simp add: sn_ordered_ts_def) defer  
  apply(subgoal_tac "lib_value ls' (aa, baa) = Suc v \<and> lib_value ls (a, ba) = lib_value ls' (a, ba)")
    apply linarith
   apply(intro conjI)
    apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def tst_def var_def)
   apply(elim conjE exE, simp)
    apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def lib_value_def lib_valid_fresh_ts_def lib_visible_writes_def tst_def var_def)
   apply(elim conjE exE, simp)
  apply(case_tac "(aa, baa) \<in> lib_writes_on ls sn")
   apply(simp add: lib_write_step_def)
   apply(elim exE conjE)
  apply(subgoal_tac "ba = ts'", simp)
    defer
      apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def   lib_visible_writes_def )
    apply blast defer
   apply(case_tac "(aa, baa) = lib_lastWr ls sn")
      apply(simp add: lib_write_step_def lib_write_def all_updates_l lib_writes_on_def tst_def var_def  lib_lastWr_def  lib_visible_writes_def lib_value_def)
    apply(elim conjE)
  apply(simp add: lib_d_obs_t_def lib_d_obs_def lib_value_def lib_lastWr_def lib_writes_on_def)
  apply (metis  dual_order.irrefl dual_order.strict_trans2 lib_valid_fresh_ts_def  order.strict_trans  snd_conv tst_def var_def)
  apply(subgoal_tac "baa <  tst (lib_lastWr ls sn)")
    defer
    apply(simp add: lib_lastWr_def lib_writes_on_def tst_def var_def)
    apply(subgoal_tac "baa \<in> snd ` {w. fst w = sn \<and> w \<in> lib_writes ls} ")
  apply(simp add: lib_wfs_def lib_writes_on_def var_def tst_def lib_visible_writes_def )
  apply (metis (mono_tags)  Max_ge  finite_imageI   less_eq_rat_def  )
    apply (simp add: image_iff)
  defer
    apply(simp add:tst_def var_def lib_d_obs_t_def lib_d_obs_def lib_visible_writes_def lib_value_def lib_valid_fresh_ts_def lib_lastWr_def lib_writes_on_def)
        apply(simp add: lib_write_step_def  lib_write_def all_updates_l lib_writes_on_def tst_def var_def  lib_lastWr_def  lib_visible_writes_def lib_value_def)
    apply(elim conjE exE, simp)
  done


lemma sn_d_obs_next_no_val: "lib_wfs ls cs \<Longrightarrow> lib_init_val ls sn 0 \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls \<Longrightarrow> [lib(sn) =\<^sub>t u] ls \<Longrightarrow> [\<zero>lib(sn), (u+1)]\<^sub>0 ls"
  apply(simp add: lib_d_obs_def lib_d_obs_t_def)
  apply(elim conjE)
  apply(subgoal_tac "\<exists> a b . lib_lastWr ls sn = (a,b)") defer
   apply simp
  apply(elim exE)
  apply(subgoal_tac "\<forall> a ts . (a,ts)\<in>lib_writes_on ls sn \<and> b\<noteq>ts \<longrightarrow> ts < b") defer
   apply(simp add: lib_lastWr_def lib_writes_on_def lib_value_def tst_def var_def lib_wfs_def)
   apply(intro allI impI)
  apply(subgoal_tac "(a,b)\<in>lib_writes_on ls sn") defer
    apply (metis (mono_tags, lifting) lib_writes_on_def mem_Collect_eq var_def) defer
   apply(simp add: lib_writes_on_def var_def tst_def)
  apply(subgoal_tac "finite (snd ` {w. fst w = sn \<and> w \<in> lib_writes ls})")
  apply (metis (mono_tags, lifting) Max_ge image_iff mem_Collect_eq order.not_eq_order_implies_strict snd_conv)
  apply blast
  apply(simp add: lib_no_val_def lib_p_vorder_def)
  apply(intro conjI allI impI)
  apply safe
  using lib_d_obs_def lib_d_obs_t_def vals_smaller_d_obs_sn_order by fastforce



lemma sn_ordered_d_obs_no_val: "lib_wfs ls cs \<Longrightarrow> lib_init_val ls sn 0 \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls \<Longrightarrow> [lib(sn) =\<^sub>t u] ls \<Longrightarrow> v > u \<Longrightarrow> [\<zero>lib(sn), v]\<^sub>0 ls"
  apply(induction v)
   apply simp
  by (metis Suc_eq_plus1_left Zero_not_Suc add.commute gr0I lessI less_imp_Suc_add no_val_next_future not_less_less_Suc_eq sn_d_obs_next_no_val)


lemma sn_ordered_exist_w_and_one_less:
"lib_wfs ls cs \<Longrightarrow> lib_init_val ls sn 0 \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls \<Longrightarrow> (a,b)\<in>lib_writes_on ls sn
\<Longrightarrow> lib_value ls (a,b) = u \<Longrightarrow> u > 0 \<Longrightarrow> v = u - 1 \<Longrightarrow> (\<exists> w'. w'\<in>lib_writes_on ls sn \<and> lib_value ls w' = v)"
  apply(simp add: sn_ordered_val_def)
  apply(erule_tac x = "a" in allE)
  apply(erule_tac x = "b" in allE)
  apply simp
  done


lemma sn_ordered_u_plus_one:
"lib_wfs ls cs \<Longrightarrow> lib_init_val ls sn 0 \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls \<Longrightarrow> (a,b)\<in>lib_writes_on ls sn
\<Longrightarrow> lib_value ls (a,b) = 1 \<Longrightarrow>  (\<exists> w'. w'\<in>lib_writes_on ls sn \<and> lib_value ls w' = 0)"
  using sn_ordered_exist_w_and_one_less by fastforce


lemma sn_ordered_exist_w_and_all_less:
"lib_wfs ls cs \<Longrightarrow> lib_init_val ls sn 0 \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls
 \<Longrightarrow> w\<in>lib_writes_on ls sn
\<Longrightarrow> lib_value ls w = u \<Longrightarrow> u > v \<Longrightarrow> v \<ge> 0 \<Longrightarrow>
 (\<exists> w'. w'\<in>lib_writes_on ls sn \<and> lib_value ls w' = v)"
  using earlier_elements  [where A = "lib_writes_on ls sn" and f = "lib_value ls" and u = u and e = w]
  using sd_ordereded_def sd_earlier_def
  by (smt dual_order.strict_trans2 earlier_elements sn_ordered_val_def)


lemma sn_d_obs_noval: "lib_wfs ls cs \<Longrightarrow> sn_ordered_val ls \<Longrightarrow> sn_ordered_ts ls \<Longrightarrow> [lib(sn) =\<^sub>t u] ls \<Longrightarrow> [\<zero>lib(sn), Suc v]\<^sub>0 ls \<Longrightarrow> v \<ge> u"
  apply(case_tac " u = 0")
  apply simp
  apply(subgoal_tac "u > 0", simp)
   defer
   apply simp
  apply(subgoal_tac "\<forall>z. z < u \<and> z > 0 \<longrightarrow>  \<not>[\<zero>libsn, z]\<^sub>0 ls")
   defer
   apply(intro allI impI)
   apply(simp add: lib_no_val_def lib_p_vorder_def)
   apply(elim conjE)
   apply(simp add: lib_init_val_def)
   apply(elim conjE exE)
  apply(rule_tac x = a in exI)
   apply(rule_tac x = b in exI)
   apply(intro conjI)
    apply blast
   apply(subgoal_tac "\<exists> aaa  bbb . (aaa,bbb)\<in>lib_writes_on ls sn \<and> lib_value ls (aaa,bbb) = z")
    defer
    apply(simp add: sn_ordered_val_def)
   apply(subgoal_tac "\<exists> aaaa  bbbb . (aaaa,bbbb)\<in>lib_writes_on ls sn \<and> lib_value ls (aaaa,bbbb) = u")
     defer
     apply(simp add: lib_d_obs_t_def lib_d_obs_def)
  apply(subgoal_tac "lib_lastWr ls sn \<in> lib_writes_on ls sn")
      apply (metis surj_pair)
  apply(simp add: lib_lastWr_def lib_writes_on_def var_def tst_def lib_wfs_def)
  apply metis
    defer
    apply(elim exE conjE) 
  apply(rule_tac x = aaa in exI)
    apply(rule_tac x = bbb in exI)
  apply(intro conjI)
       apply blast+
    apply(simp add: sn_ordered_ts_def sn_ordered_val_def)
  apply(simp add: lib_value_def lib_writes_on_def var_def tst_def)
    apply (metis (full_types)  Suc_pred Zero_not_Suc)
  defer
  apply(subgoal_tac " \<not>[\<zero>libsn, u]\<^sub>0 ls")
  apply (metis Suc_lessI gr0_conv_Suc leI)  
  using d_obs_p_obs_contradiction no_val_not_p_obs apply blast
  apply(elim exE conjE) 
  apply(subgoal_tac "[\<zero>lib(sn), Suc v]\<^sub>0 ls \<and> lib_wfs ls cs \<and> sn_ordered_val ls")
   apply(simp add: lib_no_val_def, elim conjE)
   apply (metis less_eq_nat.simps(1) sn_ordered_exist_w_and_all_less surj_pair)
   apply(simp add: lib_no_val_def lib_init_val_def sn_ordered_val_def lib_p_vorder_def)
  by blast


(****************************************)

definition "lib_mt t p ls cs  s \<equiv> 
     (case p of
          L1 \<Rightarrow>  (\<exists> v. cvd[lib(nt), v] ls \<and> (\<forall>t' . t'\<noteq>t \<and> pc s t' \<noteq>  L1 \<longrightarrow> v > my_ticket s t' )) 
        | L2 \<Rightarrow>  (\<forall>t' . t'\<noteq>t \<and> pc s t' \<noteq>L1 \<longrightarrow> my_ticket s t \<noteq> my_ticket s t' ) \<and> en[lib(nt), (Suc (my_ticket s t))]\<^sub>t ls
        | CS \<Rightarrow>  (\<forall>t' . t'\<noteq>t \<and> pc s t' \<noteq>L1 \<longrightarrow> my_ticket s t \<noteq> my_ticket s t' ) \<and> en[lib(nt), (Suc (my_ticket s t))]\<^sub>t ls
        | L3 \<Rightarrow>  (\<forall>t' . t'\<noteq>t \<and> pc s t' \<noteq>L1 \<longrightarrow> my_ticket s t \<noteq> my_ticket s t' ) \<and> en[lib(nt), (Suc (my_ticket s t))]\<^sub>t ls
        | L4 \<Rightarrow>  (\<forall>t' . t'\<noteq>t \<and> pc s t' \<noteq>L1 \<longrightarrow> my_ticket s t \<noteq> my_ticket s t' ) \<and> en[lib(nt), (Suc (my_ticket s t))]\<^sub>t ls
        | L5 \<Rightarrow>  (\<forall>t' . t'\<noteq>t \<and> pc s t' \<noteq>L1 \<longrightarrow> my_ticket s t \<noteq> my_ticket s t' ) \<and> en[lib(nt), (Suc (my_ticket s t))]\<^sub>t ls
    )
"

lemma lib_inv_m_t_local:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "lib_mt t (pc s t) ls cs  s"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
    shows "lib_mt t (pc s' t) ls' cs'  s'"
  using assms
  apply(simp add: lib_mt_def lock_acq_def c_ops_def lock_rel_def sn_ordered_val_def)
  apply(cases "pc s t", simp_all add: update_pc_def)
   apply(elim exE conjE)
    apply(subgoal_tac "my_ticket s' t = v", simp)
  apply(intro conjI)
      apply blast
  apply(simp add: lib_fetch_and_inc_step_def)
  using lib_update_enc_intro lib_update_step_def apply blast
  apply(simp add: lib_fetch_and_inc_step_def)
  using cvd_vw_val apply blast
  apply(cases "pc s' t", simp_all)
        apply auto[1]  
  apply (metis fun_upd_other lib_enc_read_pres)
      apply fastforce
  apply auto[1]  
  apply auto[1]  
  apply (metis fun_upd_apply lib_enc_read_pres)  
  using lib_enc_write_pres by blast

lemma lib_inv_m_t_global:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "t \<noteq> t'"
      and "wfs cs "
      and "lib_mt t (pc s t) ls cs  s"
      and "lib_mt t' (pc s t') ls cs  s"
      and "lock_acq t' s ls cs s' ls' cs'"
      and "c_ops t' s ls cs s' ls' cs'"
      and "lock_rel t' s ls cs s' ls' cs'"
    shows "lib_mt t (pc s' t) ls' cs'  s'"
  using assms
  apply(simp add: lib_mt_def lock_acq_def c_ops_def lock_rel_def)
  apply(cases "pc s t"; cases "pc s t'";cases "pc s' t"; simp add: update_pc_def; elim exE conjE)
           apply(subgoal_tac "v = va", simp)
            apply(subgoal_tac "my_ticket s' t' = v", simp) 
  apply (meson f_a_i_cvd_pres less_add_one trans_less_add1)
  apply(simp add: lib_fetch_and_inc_step_def)  
  using cvd_vw_val apply blast
  using lib_cvd_exist_last_write apply blast
  apply (metis PC.distinct(1) assms(1) assms(4) fun_upd_apply fun_upd_idem lib_read_cvd_pres) 
                apply force 
  
                      apply force
  apply auto[3]
                      apply force
   apply (metis PC.distinct(5) assms(1) assms(2) assms(3) assms(4) lib_covered_write_diff_var_pres thrdsvars_def)
   apply force
                      apply(subgoal_tac "my_ticket s' t' = v")
  apply(intro conjI)
                      apply fastforce
  using lib_enc_f_a_i_pres apply blast
  apply(subgoal_tac "my_ticket s' t' = v")
  apply blast
  apply(subgoal_tac "my_ticket s' t' = v")
                      apply blast
  apply(simp add: lib_fetch_and_inc_step_def)
  using cvd_vw_val apply blast
                      apply auto[1]
  
  apply (metis PC.distinct(1) fun_upd_apply lib_enc_read_pres)
  apply auto[1]
   using update_pc_def apply auto[1] 
                       apply auto[2]  
   using lib_enc_write_pres apply blast

                       apply(subgoal_tac "my_ticket s' t' = v")
   
   using lib_enc_f_a_i_pres apply auto[1]
  apply(simp add: lib_fetch_and_inc_step_def)
  using cvd_vw_val apply blast
                      apply auto[2]  
  apply (metis PC.distinct(1) fun_upd_other lib_enc_read_pres)
                      apply auto[3]  
  using lib_enc_write_pres apply blast
                      apply(subgoal_tac "my_ticket s' t' = v")    
  using lib_enc_f_a_i_pres apply auto[1]
  apply(simp add: lib_fetch_and_inc_step_def) 
  using cvd_vw_val apply blast
                      apply auto[3]
  apply (metis PC.distinct(1) fun_upd_apply lib_enc_read_pres)
  apply auto[2]
  
  using lib_enc_write_pres apply blast
    apply(subgoal_tac "my_ticket s' t' = v")
  
  using lib_enc_f_a_i_pres apply auto[1]
                 apply(simp add: lib_fetch_and_inc_step_def)
  using cvd_vw_val apply blast
  apply auto[1]
  using update_pc_def apply auto[1]
              apply auto[2]  
  
  apply (metis PC.distinct(1) fun_upd_apply lib_enc_read_pres)
           apply auto[1]
  using lib_enc_write_pres apply blast
         apply(subgoal_tac "my_ticket s' t' = v") 
  
  using lib_enc_f_a_i_pres apply auto[1]

  apply(simp add: lib_fetch_and_inc_step_def)
  using cvd_vw_val apply blast  
  apply auto[1]  
  using update_pc_def apply auto[1]  
  apply auto[2]  
    apply auto[1]  
   apply (metis fun_upd_apply lib_enc_read_pres)
  using lib_enc_write_pres by blast
  
(****************************************)
definition "lib_main_inv t p ls cs  s \<equiv> 
     (case p of
          L1 \<Rightarrow>  [init lib(sn) 0] ls \<and> (my_ticket s t = 0)  \<and> (serving_now s t = 0) \<and> (sn_ordered_val ls)  \<and> (sn_ordered_ts ls) \<and> (\<exists> v . cvd[lib(nt), v] ls \<and> [lib(sn) = v]\<lparr>lib(sn) =\<^sub>t v\<rparr> ls \<and> [\<zero>lib(sn), (v+1)]\<^sub>0 ls) 
        | L2 \<Rightarrow>  [init lib(sn) 0] ls \<and> (my_ticket s t \<ge> 0)  \<and> (serving_now s t \<ge> 0) \<and> (sn_ordered_val ls) \<and> (sn_ordered_ts ls) \<and> ([lib(sn) = (my_ticket s t)]\<lparr>lib(sn) =\<^sub>t (my_ticket s t)\<rparr> ls) \<and> (\<exists> v . cvd[lib(nt), v] ls \<and> v > my_ticket s t) \<and>  [\<zero>lib(sn), Suc (my_ticket s t)]\<^sub>0 ls
        | CS \<Rightarrow>  [init lib(sn) 0] ls \<and> my_ticket s t \<ge> 0  \<and> (serving_now s t \<ge> 0) \<and> (my_ticket s t = serving_now s t) \<and> (sn_ordered_val ls)  \<and> (sn_ordered_ts ls)  \<and> ([lib(sn) =\<^sub>t (my_ticket s t)] ls) \<and> (en[lib(sn), (serving_now s t)]\<^sub>t ls)  \<and> (\<exists> v . cvd[lib(nt), v] ls \<and> v > my_ticket s t) \<and> [\<zero>lib(sn), Suc (serving_now s t)]\<^sub>0 ls
        | L3 \<Rightarrow>  [init lib(sn) 0] ls \<and> ([lib(sn) =\<^sub>t (my_ticket s t)] ls) \<and> (my_ticket s t = serving_now s t) \<and> (sn_ordered_val ls) \<and> (sn_ordered_ts ls) \<and> (en[lib(sn), (serving_now s t)]\<^sub>t ls)  \<and> (\<exists> v . cvd[lib(nt), v] ls \<and> v > my_ticket s t) \<and> [\<zero>lib(sn), Suc (serving_now s t)]\<^sub>0 ls
        | L4 \<Rightarrow>  [init lib(sn) 0] ls \<and> ([lib(sn) =\<^sub>t (my_ticket s t)] ls) \<and> (my_ticket s t = serving_now s t) \<and> (sn_ordered_val ls) \<and> (sn_ordered_ts ls) \<and> (en[lib(sn), (serving_now s t)]\<^sub>t ls)  \<and> (\<exists> v . cvd[lib(nt), v] ls \<and> v > my_ticket s t) \<and> [\<zero>lib(sn), Suc (serving_now s t)]\<^sub>0 ls
        | L5 \<Rightarrow>  [init lib(sn) 0] ls \<and> (sn_ordered_val ls) \<and> (sn_ordered_ts ls)
    )
"

lemma lib_inv_main_local:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "lib_main_inv t (pc s t) ls cs  s"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
    shows "lib_main_inv t (pc s' t) ls' cs'  s'"
  using assms
  apply(simp add: lib_main_inv_def lock_acq_def c_ops_def lock_rel_def sn_ordered_val_def)
  apply(cases "pc s t", simp_all)
      apply(simp_all add: update_pc_def)
   apply(elim conjE exE)
   apply(subgoal_tac "v = my_ticket s' t") defer
  apply(simp add: lib_fetch_and_inc_step_def)
  using cvd_vw_val apply fastforce defer
  apply(intro conjI)
        apply auto[1]
       apply auto[1]
     apply(intro conjI)
  using lib_init_val_write_pres apply blast
       apply(simp add: sn_ordered_val_def)
    apply(intro allI impI)
    apply(case_tac "(a, b) \<in> lib_writes_on ls sn")
     apply(subgoal_tac "lib_value ls' (a, b) = lib_value ls (a, b)", simp)
      apply(elim conjE)
  apply(erule_tac x = a in allE)
      apply(erule_tac x = b in allE, simp)
      apply(elim exE)
  apply(rule_tac x=aa in exI)
      apply(rule_tac x=ba in exI)
  apply(case_tac "(aa, ba) \<in> lib_writes_on ls' sn", simp)
  using write_pres_value apply auto[1]
      apply(simp add: lib_write_step_def lib_write_def all_updates_l, elim exE conjE)
  apply(simp add: lib_writes_on_def lib_value_def)
      apply auto[1]
  using write_pres_value apply auto[1]
    apply(simp add: lib_enc_t_def lib_enc_def, elim conjE exE)
    apply(subgoal_tac "lib_value ls' (a, b) = Suc (serving_now s t)", simp)
  apply(rule_tac x = aa in exI)
     apply(rule_tac x = ba in exI)
     apply(intro conjI)
      apply(simp add: lib_write_step_def lib_write_def all_updates_l, elim exE conjE)
  apply(simp add: lib_writes_on_def lib_value_def)
      apply auto[1]
  using write_pres_value apply auto[1]
      apply(simp add: lib_write_step_def lib_write_def all_updates_l, elim exE conjE)
  apply(simp add: lib_writes_on_def lib_value_def)
     apply blast
     apply(simp add: sn_ordered_ts_def)
     apply(intro conjI allI impI, elim conjE exE)
     apply(case_tac "(a, b)\<in>lib_writes_on ls sn \<and> (aa, ba)\<in>lib_writes_on ls sn")
  apply(subgoal_tac "lib_value ls' (a, b) = lib_value ls (a, b) \<and>
                 lib_value ls' (aa, ba) =  lib_value ls (aa, ba)")
      apply(elim conjE)
       apply simp
  using write_pres_value apply auto[1]
     apply simp
     apply(case_tac "(a, b) \<in> lib_writes_on ls sn", simp_all)
      apply(subgoal_tac " lib_value ls' (a, b) =  lib_value ls (a, b)", simp)
       apply(subgoal_tac "ba > b") 
        apply(subgoal_tac "lib_value ls' (aa, ba) = Suc (serving_now s' t)")
  apply(subgoal_tac "lib_value ls (a,b) \<le> serving_now s' t")
          apply linarith
  apply(subgoal_tac "sn_ordered_ts ls")
  using vals_smaller_d_obs_sn_order apply blast
  apply(simp add: sn_ordered_ts_def)
      apply(simp add: lib_write_step_def lib_write_def all_updates_l, elim exE conjE)
        apply(simp add: lib_writes_on_def lib_value_def)
  apply auto[1]
       apply auto[1]
  using write_pres_value apply auto[1]
     apply(case_tac "(aa, ba) \<in> lib_writes_on ls sn")
      apply(simp add: lib_write_step_def lib_write_def all_updates_l, elim exE conjE)
        apply(simp add: lib_writes_on_def )
  apply (smt dual_order.strict_implies_order dual_order.strict_trans less_imp_neq lib_dobs_visible_writes_last lib_valid_fresh_ts_def lib_visible_writes_def mem_Collect_eq ts_eq_lastWr ts_ge_last_is_last)
      apply(simp add: lib_write_step_def lib_write_def all_updates_l, elim exE conjE)
     apply(simp add: lib_writes_on_def )
     apply blast
    apply auto[1]
    apply(intro conjI)
  using lib_init_val_fai_pres apply blast
    using sn_ordered_val_pres thrdsvars_def apply blast
  using sn_ordered_ts_pres thrdsvars_def apply blast
  using lib_c_obs_diff_var_fai_pres thrdsvars_def apply blast
  using f_a_i_cvd_pres apply fastforce
  apply(simp add: lib_fetch_and_inc_step_def)
  apply (metis lib_no_val_update_pres_diff_var_diff_val lib_update_step_def thrdsvars_def)
  apply(cases "pc s' t", simp_all)
      apply auto[1]
      apply(intro conjI)  
  using lib_init_val_read_pres apply blast
  using sn_ordered_val_read_pres apply blast
  using sn_ordered_ts_read_pres apply blast
   apply(elim conjE exE)
  apply(case_tac "my_ticket s' t = serving_now s' t", simp_all)
  using lib_c_obs_diff_var_read_pres apply blast    
  using lib_read_cvd_pres apply blast
  using lib_no_val_read_pres_diff_var apply blast
      apply auto[1]
  apply auto[1]
    apply auto[1]  
  apply(simp add: sn_ordered_val_def)
  apply(intro conjI)
  using lib_init_val_read_pres apply blast  
  apply auto[1]
      apply (metis lib_value_read_pres read_pres_writes_on_diff_var)
  using sn_ordered_ts_read_pres apply blast
   apply (metis PC.distinct(17) fun_upd_triv lib_c_obs_transfer)
  using lib_enc_read_intro apply blast
  using lib_read_cvd_pres apply blast  
  by (metis PC.distinct(17) fun_upd_same lib_no_val_read_pres_diff_var)

lemma lib_inv_main_global:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "t \<noteq> t'"
      and "wfs cs "
      and "lib_mt t (pc s t) ls cs  s"
      and "lib_mt t' (pc s t') ls cs  s"
      and "lib_main_inv t (pc s t) ls cs  s"
      and "lib_main_inv t' (pc s t') ls cs  s"
      and "lock_acq t' s ls cs s' ls' cs'"
      and "c_ops t' s ls cs s' ls' cs'"
      and "lock_rel t' s ls cs s' ls' cs'"
    shows "lib_main_inv t (pc s' t) ls' cs'  s'"
  using assms
  apply(simp add:  lib_main_inv_def lock_acq_def c_ops_def lock_rel_def)
  apply(cases "pc s t"; cases "pc s t'"; cases "pc s' t", simp_all)
                      apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
  using lib_init_val_fai_pres apply blast
  using sn_ordered_val_pres thrdsvars_def apply blast
  using sn_ordered_ts_pres thrdsvars_def apply blast
  apply(subgoal_tac "my_ticket s'
     t' = va") 
                      apply(rule_tac x="Suc (my_ticket s'
     t')" in exI, intro conjI)
  using f_a_i_cvd_pres apply auto[1]
  apply (simp add: lib_c_obs_pres_fai_diff_var lib_not_pobs_cobs no_val_not_p_obs thrdsvars_def)
                      apply simp
                      apply(subgoal_tac "[\<zero>libsn, Suc (Suc va)]\<^sub>0 ls") 
                      apply(simp add: lib_fetch_and_inc_step_def)
                      apply (metis lib_no_val_update_pres_diff_var_diff_val lib_update_step_def n_not_Suc_n)
  using no_val_next_future apply blast
  apply(case_tac "v \<noteq> va", simp_all)
  using lib_cvd_exist_last_write apply blast
                      apply(simp add: lib_fetch_and_inc_step_def)
  using cvd_vw_val apply blast
                        apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
                      apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
                      apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
                      apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
                      apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
                      apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
     using lib_init_val_read_pres apply blast   
     using sn_ordered_val_read_pres apply blast   
     using sn_ordered_ts_read_pres apply blast   
     apply (meson lib_c_obs_diff_var_read_pres lib_no_val_read_pres_diff_var lib_read_cvd_pres)
                       apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
    using lib_init_val_read_pres apply blast   
    using sn_ordered_val_read_pres apply blast  
    using sn_ordered_ts_read_pres apply blast   
    using update_pc_def
                        apply auto[3]   
                        apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)
   using lib_init_val_read_pres apply blast   
   using update_pc_def apply auto[1]    
   using sn_ordered_val_read_pres apply blast    
   using sn_ordered_ts_read_pres apply blast    
                       apply auto[3]
                    apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)   
   using update_pc_def apply auto[1]   
   apply auto[1]
   using sn_ordered_val_read_pres apply blast  
   using sn_ordered_ts_read_pres apply blast
   apply auto[1]   
   apply (meson lib_init_val_read_pres sn_ordered_ts_read_pres sn_ordered_val_read_pres)
                    apply(simp_all add: update_pc_def; intro conjI impI; elim conjE exE)   
   apply simp+
  apply auto[1]
   apply(intro conjI)
   using lib_init_val_read_pres apply blast
   using sn_ordered_val_read_pres apply blast   
   using sn_ordered_ts_read_pres apply blast   
   apply(intro conjI)   
   using lib_init_val_read_pres apply blast
   using sn_ordered_val_read_pres apply blast
   using sn_ordered_ts_read_pres apply blast
                       apply(elim conjE exE)
                       apply(subgoal_tac "v = va", simp)
   apply(simp add: update_pc_def)
                       apply auto[1]
   using lib_cvd_exist_last_write apply blast
                       apply(elim conjE exE)
                       apply(subgoal_tac "v = va", simp)
    apply(simp add: update_pc_def)
  apply auto[1]
  using lib_cvd_exist_last_write apply blast
  apply (metis gr_implies_not_zero lib_read_cvd_pres neq0_conv)
    apply(simp_all add: update_pc_def)
                      apply auto[1]
   apply(intro conjI)   
  using lib_init_val_write_pres apply blast
  
  using sn_ordered_val_write_pres apply fastforce
  
                      apply (metis assms(1) sn_ordered_ts_write_pres)
                      apply(elim exE conjE)
  apply(subgoal_tac "v = va", simp)
                      defer  
  using lib_cvd_exist_last_write apply blast
   apply(intro conjI)   
  using lib_init_val_fai_pres apply blast  
  using sn_ordered_val_pres thrdsvars_def apply blast  
  using sn_ordered_ts_pres thrdsvars_def apply blast  
  using lib_c_obs_pres_fai_diff_var thrdsvars_def apply fastforce  
  apply (metis Suc_eq_plus1 assms(1) f_a_i_cvd_pres less_add_Suc1 less_imp_add_positive)
  apply(elim conjE exE)
                      apply(subgoal_tac "v = va", simp)
  apply(simp add: lib_fetch_and_inc_step_def)
  apply (metis (no_types, hide_lams) cvd_vw_val less_Suc_eq_0_disj less_irrefl_nat lib_no_val_update_pres_diff_var_diff_val lib_update_step_def)  
  using lib_cvd_exist_last_write apply blast  
  apply force
  apply (meson lib_c_obs_diff_var_read_pres lib_no_val_def lib_no_val_read_pres_diff_var lib_read_cvd_pres sn_ordered_ts_read_pres sn_ordered_val_read_pres)  
  apply auto[1]
  apply (metis PC.distinct(13) assms(3) fun_upd_apply fun_upd_idem_iff update_pc_def)  
  apply auto[1]
  apply (metis PC.distinct(17) assms(3) fun_upd_apply fun_upd_idem_iff update_pc_def)
  apply(elim conjE exE)
                      apply(subgoal_tac "v = va", simp)
  apply(intro conjI) 
  using lib_init_val_write_pres apply blast  
  using sn_ordered_val_write_pres apply blast  
  using sn_ordered_ts_write_pres apply blast
                      apply(subgoal_tac "my_ticket s' t \<ge> my_ticket s' t'") 
                      apply(simp add: lib_mt_def)
                      apply(subgoal_tac "serving_now s' t' <  my_ticket s' t") 
                      apply(subgoal_tac " [\<zero>libsn, my_ticket s' t]\<^sub>0 ls") 
  apply(case_tac "Suc (serving_now s' t') = my_ticket s' t", simp)
  apply (simp add: lib_c_obs_intro no_val_not_p_obs)
  apply (metis gr_implies_not0 lib_no_val_write_pres_diff_var_diff_val lib_not_pobs_cobs no_val_not_p_obs)
  using sn_ordered_d_obs_no_val apply blast
  using leI apply auto[1]
  apply (simp add: sn_d_obs_noval)  
  apply (metis assms(1) assms(2) assms(4) lib_covered_write_diff_var_pres thrdsvars_def)
                      apply(subgoal_tac "my_ticket s' t \<ge> my_ticket s' t'") 
                      apply(simp add: lib_mt_def)
                      apply(subgoal_tac "serving_now s' t' <  my_ticket s' t")   
  apply (simp add: lib_no_val_write_pres_diff_var_diff_val)  
  apply (simp add: le_neq_implies_less)  
  apply (simp add: sn_d_obs_noval)
                      apply(simp add: lib_write_step_def)
  using lib_cvd_exist_last_write apply blast
  apply(elim exE conjE, intro conjI)  
  using lib_init_val_fai_pres apply blast 
  apply (simp add: lib_d_obs_pres_fai_diff_var thrdsvars_def)  
  using sn_ordered_val_pres thrdsvars_def apply blast  
  using sn_ordered_ts_pres thrdsvars_def apply blast  
  using lib_enc_f_a_i_pres apply blast
                      apply(subgoal_tac "v = va")
                      apply(rule_tac x="Suc (my_ticket s' t')" in exI)
                      apply(intro conjI)
                      apply(subgoal_tac "v = my_ticket s' t'", clarsimp)
  using f_a_i_cvd_pres
                      apply auto[1]
  apply(simp add: lib_fetch_and_inc_step_def)
  
  using cvd_vw_val apply fastforce
                      apply(subgoal_tac "v = va", simp)
                      apply(subgoal_tac "serving_now s t \<le>  my_ticket s' t'")
  using less_Suc_eq_le apply blast
  apply(subgoal_tac "va = my_ticket s' t'", simp)
  apply(simp add: lib_fetch_and_inc_step_def)  
  using cvd_vw_val apply fastforce
  apply blast
  using lib_cvd_exist_last_write apply blast
  apply(simp add: lib_fetch_and_inc_step_def)  
  apply (metis (no_types, hide_lams) cvd_vw_val less_Suc_eq_0_disj less_irrefl_nat lib_no_val_update_pres_diff_var_diff_val lib_update_step_def)  
                      apply auto[1]
                      apply auto[1]
  apply(intro conjI)
  
  using lib_init_val_read_pres apply blast
  apply(elim conjE exE)
                      apply(subgoal_tac "v = va", simp)
                      defer
  using lib_cvd_exist_last_write apply blast   
  using sn_ordered_val_read_pres apply blast  
  using sn_ordered_ts_read_pres apply blast 
  using lib_enc_read_pres apply blast  
  apply (metis lib_read_cvd_pres)  
  using lib_no_val_read_pres_diff_var apply blast  
  apply auto[4]  
  apply(elim exE conjE, intro conjI)  
  using lib_init_val_write_pres apply blast
                      apply(subgoal_tac "my_ticket s' t' \<noteq> my_ticket s' t")
  using lib_d_obs_cont apply blast
  apply(simp add: lib_mt_def)
  apply auto[1]  
  apply (simp add: sn_ordered_val_write_pres)  
  apply (simp add: sn_ordered_ts_write_pres)  
  using lib_enc_write_pres apply blast  
                      apply (metis lib_covered_write_diff_var_pres thrdsvars_def)
  apply(simp add: lib_mt_def)
  using lib_d_obs_cont apply fastforce
  apply(elim exE conjE, intro conjI)
                      apply simp
  apply auto[1]
  apply(elim exE conjE)
  apply( intro conjI)
  using lib_init_val_fai_pres apply blast  
  apply (simp add: lib_d_obs_pres_fai_diff_var thrdsvars_def)  
  using sn_ordered_val_pres thrdsvars_def apply blast  
  using sn_ordered_ts_pres thrdsvars_def apply blast
  using lib_enc_f_a_i_pres apply blast  
  apply (metis Suc_eq_plus1 assms(1) assms(4) f_a_i_cvd_pres less_iff_Suc_add less_imp_add_positive)
  apply(simp add: lib_fetch_and_inc_step_def)
  apply (metis (no_types, hide_lams) cvd_vw_val less_Suc_eq_0_disj less_irrefl_nat lib_no_val_update_pres_diff_var_diff_val lib_update_step_def)
   apply force   
  apply auto[1]
  apply(elim exE conjE)
   apply (metis PC.distinct(19) assms(3) fun_upd_apply fun_upd_idem_iff update_pc_def)
  apply(elim exE conjE)
   apply( intro conjI)
  using lib_init_val_read_pres apply blast
  apply simp
   using lib_d_obs_pres_read apply blast
   using sn_ordered_val_read_pres apply blast
   using sn_ordered_ts_read_pres apply blast
   using lib_enc_read_pres apply blast
   apply (metis lib_read_cvd_pres)
   using lib_no_val_read_pres_diff_var apply blast
   apply auto[1]
   apply force
   apply auto[1]
   apply(simp add: lib_mt_def)
   apply (metis PC.distinct(5) lib_d_obs_cont)
   apply auto[1]
   apply (meson lib_init_val_fai_pres sn_ordered_ts_pres sn_ordered_val_pres thrdsvars_def)
   apply force
   apply auto[1]
   apply auto[1]
   apply auto[1]
   apply (meson lib_init_val_read_pres sn_ordered_ts_read_pres sn_ordered_val_read_pres)
   apply auto[1]
   apply (metis (full_types) assms(1) assms(4) lib_init_val_write_pres sn_ordered_ts_write_pres sn_ordered_val_write_pres)
   apply(elim exE conjE)
              apply( intro conjI)
   using lib_init_val_fai_pres apply blast
   using sn_ordered_val_pres thrdsvars_def apply blast
   using sn_ordered_ts_pres thrdsvars_def apply blast
   apply (simp add: lib_d_obs_pres_fai_diff_var thrdsvars_def)
   using lib_enc_f_a_i_pres apply blast
               apply(subgoal_tac "va = v", simp)
   apply(simp add: lib_mt_def)
                apply(simp add: lib_fetch_and_inc_step_def)
   apply (metis cvd_vw_val less_Suc_eq lib_cvd_update_pres lib_update_step_def)
   using lib_cvd_exist_last_write apply blast
                apply(simp add: lib_fetch_and_inc_step_def)
    apply (metis (no_types, hide_lams) cvd_vw_val less_Suc_eq_0_disj less_irrefl_nat lib_no_val_update_pres_diff_var_diff_val lib_update_step_def)
   using fun_upd_other apply auto[1]
            apply auto[1]
    apply force
   apply force
   apply force
   apply (metis assms(1) assms(4) lib_d_obs_pres_read lib_enc_read_pres lib_no_val_def lib_no_val_read_pres_diff_var lib_read_cvd_pres sn_ordered_ts_read_pres sn_ordered_val_read_pres)
    apply auto[1]
   apply(elim exE conjE)
      apply( intro conjI)
   using lib_init_val_write_pres apply blast
   apply (simp add: sn_ordered_val_write_pres)
          apply (simp add: sn_ordered_ts_write_pres)
   apply(simp add: lib_mt_def)
   using lib_d_obs_cont apply fastforce
   using lib_enc_write_pres apply blast
  apply (metis lib_covered_write_diff_var_pres thrdsvars_def)
   apply(simp add: lib_mt_def)
  using lib_d_obs_cont apply fastforce
    apply auto[1]
   apply(simp add: lib_mt_def)
   apply(case_tac "Suc (serving_now s' t') = v", simp)
  apply (metis  assms(1) assms(2) assms(3) assms(4)  lib_c_obs_intro lib_covered_write_diff_var_pres lib_no_val_write_pres_diff_var_diff_val n_not_Suc_n nat.discI  no_val_not_p_obs not0_implies_Suc old.nat.inject thrdsvars_def)
  apply (metis  assms(1) assms(2) assms(4) lessE less_irrefl_nat lib_covered_write_diff_var_pres lib_no_val_write_pres_diff_var_diff_val lib_not_pobs_cobs nat.discI no_val_not_p_obs not0_implies_Suc old.nat.inject sn_ordered_d_obs_no_val thrdsvars_def)
  using lib_d_obs_pres_read by blast


definition "invs t p ls cs s \<equiv> lib_mt t p ls cs  s \<and> lib_main_inv t p ls cs  s "

(*********** Pending ************)


definition "sn_distinct_vals ls \<equiv>  \<forall> w w' . w \<in> lib_writes_on ls sn \<and> w'\<in>lib_writes_on ls sn \<and>
                      lib_value ls w = lib_value ls w' \<longrightarrow> w = w'"

lemma lib_writes_on_write_simp: "lib_valid_fresh_ts ls w ts' \<Longrightarrow> w\<in>lib_writes_on ls x \<Longrightarrow> lib_writes_on (lib_write t b w v ls cs ts') x = lib_writes_on ls x  \<union> {(x, ts')} "
  apply(simp add: lib_write_def lib_writes_on_def lib_valid_fresh_ts_def all_updates_l var_def tst_def)
  using Collect_cong by auto


lemma lib_write_value_new_simp: "lib_valid_fresh_ts ls w ts' \<Longrightarrow> w\<in>lib_writes_on ls x \<Longrightarrow> lib_value (lib_write t b w v ls cs ts') (x,ts') = v "
  apply(simp add: lib_write_def lib_writes_on_def lib_valid_fresh_ts_def all_updates_l var_def tst_def lib_value_def)
  done

lemma lib_write_value_simp: "lib_valid_fresh_ts ls w ts' \<Longrightarrow> w\<in>lib_writes_on ls x \<Longrightarrow>\<forall> w'. w'\<in>lib_writes_on ls x \<longrightarrow> lib_value (lib_write t b w v ls cs ts') w' = lib_value ls w' "
  apply(simp add: lib_write_def lib_writes_on_def lib_valid_fresh_ts_def all_updates_l var_def tst_def lib_value_def)
  apply safe
  by auto

lemma lib_write_new_ts_simp: "lib_valid_fresh_ts ls w ts' \<Longrightarrow> w\<in>lib_writes_on ls x \<Longrightarrow> (x,z)\<notin>lib_writes_on ls x \<Longrightarrow> (x,z)\<in>lib_writes_on (lib_write t b w v ls cs ts') x \<Longrightarrow> z = ts'"
  apply(simp add: lib_write_def lib_writes_on_def lib_valid_fresh_ts_def all_updates_l var_def tst_def lib_value_def)
  done

lemma sn_distinct_vals_acq_inv:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "sn_distinct_vals ls"
      and "invs t (pc s t) ls cs s"
      and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
    shows "sn_distinct_vals ls'"
  using assms 
  apply(simp add: sn_distinct_vals_def)
  apply(intro allI conjI impI)
  apply(simp add: lib_writes_on_def)
  apply(cases "(pc s t)")
  apply(simp add: thrdsvars_def lock_acq_def invs_def lib_mt_def lib_main_inv_def, elim conjE exE)
  apply (metis f_a_i_pres_value lib_f_a_i_writes_on_diff_var_pres_backwards)
  apply(simp add: thrdsvars_def lock_acq_def invs_def lib_mt_def lib_main_inv_def, elim conjE exE)
  apply (metis lib_read_writes_on_diff_var_pres_backwards read_pres_value)
     apply(simp add: thrdsvars_def lock_rel_def invs_def lib_mt_def lib_main_inv_def, elim conjE exE)
    apply(simp add: thrdsvars_def lock_rel_def invs_def lib_mt_def lib_main_inv_def, elim conjE exE)
  defer
    apply(simp add: thrdsvars_def lock_rel_def invs_def lib_mt_def lib_main_inv_def, elim conjE exE)
    apply(simp add: thrdsvars_def  invs_def lib_mt_def lib_main_inv_def, elim conjE exE)
   apply(simp add: c_ops_def)
  apply(case_tac "(a, b) \<in> lib_writes_on ls sn \<and>
       (aa, ba) \<in> lib_writes_on ls sn")
   apply (metis write_pres_value)
  apply simp
  apply(case_tac "(a, b) \<in> lib_writes_on ls sn", simp_all)
   apply(simp add: lib_write_step_def)
   apply(elim exE conjE)
   apply(subgoal_tac "lib_value ls (ab, bb) = serving_now s' t")
    apply(simp add: lib_visible_writes_def)
    apply(simp add: lib_writes_on_write_simp)
    apply(elim conjE)
  apply(subgoal_tac "lib_value (lib_write t True (ab, bb) (Suc (serving_now s' t)) ls cs ts')
        (a, b) = lib_value ls (a,b)")
     apply (metis lib_write_value_new_simp no_val_no_value zero_less_Suc)
  using lib_write_value_simp
  apply blast
  using lib_dobs_visible_writes apply blast
    apply(simp add: lib_write_step_def)
   apply(elim exE conjE)
     apply(subgoal_tac "lib_value ls (ab, bb) = serving_now s' t")
  defer
  using lib_dobs_visible_writes apply blast
  apply(subgoal_tac "a = sn \<and> ab = sn \<and> aa = sn", simp)
   defer
  apply(unfold lib_writes_on_def var_def, clarify)[1]
   apply (metis a_is_x fst_eqD)
  apply(elim conjE)
  apply(subgoal_tac "b = ts'")
   defer
  apply(simp add: lib_visible_writes_def)
  using lib_write_new_ts_simp
  apply blast
  apply simp
  apply(subgoal_tac " lib_value
        (lib_write t True (sn, bb) (Suc (serving_now s' t)) ls cs ts')
        (sn, ts') = (Suc (serving_now s' t))")
   defer
  apply(simp add: lib_visible_writes_def)
   apply (metis lib_write_value_new_simp)
  apply(case_tac "(sn, ba)
       \<in> lib_writes_on ls sn")
  apply(subgoal_tac "lib_value
        (lib_write t True (sn, bb) (Suc (serving_now s' t)) ls cs ts')
        (sn, ba) = lib_value ls (sn, ba)")
   defer
    apply(simp add: lib_visible_writes_def)
  apply (metis lib_write_value_simp)
   defer
   apply (metis Suc_n_not_le_n vals_smaller_d_obs_sn_order)
  apply(subgoal_tac "ba = ts'") defer
    apply(simp add: lib_visible_writes_def)  
  using lib_write_new_ts_simp apply blast  
  by linarith


definition "exist_nt_for_sn cl  \<equiv> \<forall> wsn .  wsn\<in>lib_writes_on cl sn \<longrightarrow> (\<exists> wnt . wnt\<in>lib_writes_on cl nt  \<and> lib_value cl wnt = lib_value cl wsn)"

lemma exist_nt_for_sn_inv:
  assumes "lib_wfs ls cs" 
      and "thrdsvars"
      and "wfs cs "
      and "nt_all_cvd_but_last ls"
      and "exist_nt_for_sn ls"
       and "invs t (pc s t) ls cs s"
     and "lock_acq t s ls cs s' ls' cs'"
      and "c_ops t s ls cs s' ls' cs'"
      and "lock_rel t s ls cs s' ls' cs'"
    shows "exist_nt_for_sn ls'"
  using assms
  apply(simp add: thrdsvars_def exist_nt_for_sn_def  invs_def lib_mt_def lib_main_inv_def)
  apply(cases "pc s t"; simp; elim exE conjE)
  apply(simp add: lock_acq_def)
       apply (metis f_a_i_pres_value lib_f_a_i_writes_on_diff_var_pres_backwards lib_w_in_writes_f_a_i_pres)
  apply(simp add: lock_acq_def)
      apply (metis lib_read_writes_on_diff_var_pres_backwards read_pres_value)
     apply(simp add: lock_rel_def)
  defer
  apply(simp add: lock_rel_def)
   apply(simp add: c_ops_def)
  apply(intro allI impI)
  apply(simp add: lock_rel_def)
  apply(case_tac " (a, b) \<in> lib_writes_on ls sn")
   apply(subgoal_tac "lib_value ls' (a, b) = lib_value ls (a, b)", simp)
    defer
  using write_pres_value apply auto[1]
  defer
      apply(erule_tac x = a in allE)
    apply(erule_tac x = b in allE)
  apply simp
  apply (metis write_pres_value write_writes_on_diff_var)
  apply(simp add: lib_enc_t_def lib_enc_def)
  apply(elim exE conjE)
  apply(rule_tac x = aa in exI)
  apply(rule_tac x = ba in exI)
  apply(intro conjI)
  using write_writes_on_diff_var apply auto[1]
  apply(subgoal_tac "lib_value ls' (aa, ba) = lib_value ls (aa, ba)")
  apply(subgoal_tac "lib_value ls' (a, b) = Suc (serving_now s' t)")
    apply linarith
  apply(simp add: lib_write_step_def lib_write_def all_updates_l, elim exE conjE)
  apply (metis less_not_refl3 lib_cvd_exist_last_write lib_dobs_visible_writes nt_all_cvd_but_last_def)
  using write_pres_value by auto


definition "global ls  \<equiv>  previous_versions ls \<and>
                          nt_ns_gt_zero ls \<and>
                          nt_all_cvd_but_last ls \<and>
                          nt_order ls \<and>
                          nt_order_ts ls \<and>
                          sn_ordered_val ls \<and>
                          sn_ordered_ts ls \<and>
                          sn_distinct_vals ls \<and>
                          thrdsvars \<and>
                          exist_nt_for_sn ls"


lemmas globals = global_def previous_versions_def
nt_ns_gt_zero_def  thrdsvars_def

(*******************mutex**************************)

definition "mutex1 s t t' \<equiv>  pc s t \<in> {CS,L3,L4} \<and> pc s t' = CS \<longrightarrow> t = t'"
definition "mutex2 s t t' \<equiv>  pc s t \<in> {CS,L3,L4} \<and> t \<noteq> t' \<longrightarrow> pc s t'\<in> {L1, L2, L5}"

lemma "mutex2 s t t' \<Longrightarrow> mutex1 s t t'"
  using mutex2_def mutex1_def 
  by (smt PC.distinct(17) PC.distinct(29) PC.distinct(9) emptyE insert_iff)


lemma mutex: "lib_wfs ls cs \<Longrightarrow> t\<noteq>t' \<Longrightarrow>
              invs t (pc s t) ls cs s \<Longrightarrow> 
              invs t' (pc s t') ls cs s \<Longrightarrow>
              mutex2 s t t'"
  apply(simp add: invs_def mutex2_def lib_main_inv_def lib_mt_def)
  apply(intro conjI allI impI, elim disjE conjE, simp_all)
    apply(cases "pc s t'", simp_all)
      apply(elim conjE exE)
  apply(subgoal_tac "my_ticket s t' \<noteq> my_ticket s t")
  using lib_d_obs_cont apply blast
  apply auto[1]
  using lib_d_obs_cont apply fastforce
  using lib_d_obs_cont apply fastforce
    apply(cases "pc s t'", simp_all)
  using lib_d_obs_cont apply fastforce
  using lib_d_obs_cont apply fastforce
  using lib_d_obs_cont apply fastforce
    apply(cases "pc s t'", simp_all)
  using lib_d_obs_cont apply fastforce
  using lib_d_obs_cont apply fastforce
  using lib_d_obs_cont by fastforce

(**************************************************)


(*Proof of refinement*)

(*
cc = concrete client state
ac = abstract client state
al = abstract lock state
cl = concrete lock state
*)

definition "writes_rel al cl s t \<equiv> \<forall> wnt wsn .  (wnt\<in>lib_writes_on cl nt \<and>
                                            wsn\<in>lib_visible_writes cl t sn
                                           \<and> ((lib_value cl wnt) = ((lib_value cl wsn))) \<and>
                                            pc s t \<in> {L1, L2, L5}) \<longrightarrow> 
                                            (\<exists> wl . wl\<in>lib_visible_writes al t l \<and> even (lib_value al wl) \<and> wl \<notin> lib_covered al
                                            \<and> lib_modView cl wsn CVARS = lib_modView al wl CVARS \<and> lib_releasing cl wsn = lib_releasing al wl )"

definition "writes_rel_odd al cl s t \<equiv> \<forall> wnt wsn .  (wnt\<in>lib_writes_on cl nt \<and>
                                            wsn\<in>lib_visible_writes cl t sn
                                           \<and> ((lib_value cl wnt) \<noteq> ((lib_value cl wsn))) \<and>
                                              pc s t \<in> {CS, L3, L4}) \<longrightarrow> 
                                            (\<exists> wl . wl\<in>lib_visible_writes al t l \<and> odd (lib_value al wl) \<and> wl \<notin> lib_covered al
                                            \<and> lib_modView cl wsn CVARS = lib_modView al wl CVARS )"


definition "client_ref_rel t ac cc \<equiv> \<forall> x . tst (thrView cc t x) \<ge>  tst (thrView ac t x) \<and>
                                writes ac = writes cc \<and> modView ac = modView cc \<and>
                                covered ac = covered cc \<and> mods ac = mods cc "

lemma "ac = cc \<Longrightarrow> client_ref_rel t ac cc"
  by (simp add: client_ref_rel_def)



definition lib_ref_rel :: "lib_state \<Rightarrow> lib_state \<Rightarrow> surrey_state \<Rightarrow> surrey_state \<Rightarrow> T \<Rightarrow> prog_state \<Rightarrow> bool"
  where "lib_ref_rel al cl ac cc t s  \<equiv> writes_rel al cl s t \<and> writes_rel_odd al cl s t \<and> client_ref_rel t ac cc"
definition "w_f_s ac cc al cl \<equiv> wfs cc \<and> wfs ac \<and> lib_wfs al ac \<and> lib_wfs cl cc"
definition "invariants al cl ac cc t s \<equiv> abslock_invs al l \<and> global cl \<and> invs t (pc s t) cl cc s"


lemmas [simp] = w_f_s_def invariants_def lib_ref_rel_def global_def

lemma refinement_step_lock_acquire_successful:
  assumes "w_f_s ac cc al cl"  
      and "invariants al cl ac cc t s"
      and "lib_ref_rel al cl ac cc t s"
      and "pc s t = L2"
      and "my_ticket s' t = serving_now s' t"
      and "lock_acq t s cl cc s' cl' cc'"      
    shows "\<exists> al' ac' ver  . [ac al t LOCKACQ(l) ac' al' True  ver] \<and> lib_ref_rel al' cl' ac' cc' t  s'"
  using assms
  apply(simp add:  lock_acquire_step_def   lock_acq_def invs_def lib_mt_def lib_main_inv_def)
  apply(elim conjE exE)
  apply(subgoal_tac "[lib(sn) \<approx>\<^sub>t (serving_now s' t)] cl'")
   defer
  using lib_p_obs_read apply blast
  apply(subgoal_tac " en[libnt,  (serving_now s' t)]\<^sub>t cl")
   defer
   apply(simp add: previous_versions_def lib_enc_t_def lib_enc_def, elim exE conjE)
  apply(erule_tac x = a in allE)
   apply(erule_tac x = b in allE)
   apply simp
   apply(elim conjE exE)
   apply(simp add: nt_order_ts_def)
   apply(subgoal_tac "ba < b") 
  apply(rule_tac x = "aa" in exI)
    apply(rule_tac x = "ba" in exI)
    apply(simp add: tst_def)
   apply (metis lessI)

     apply(simp add: writes_rel_def)
   apply(simp add: lib_p_obs_def lib_enc_t_def lib_enc_def, elim exE conjE)
  apply(erule_tac x = "ab" in allE)
  apply(erule_tac x = "bb" in allE)
  apply(erule_tac x = "aa" in allE)
  apply(erule_tac x = "aa" in allE)
  apply(erule_tac x = "aa" in allE)
     apply(erule_tac x = "ba" in allE)
     apply simp
     apply(subgoal_tac "(aa, ba) \<in> lib_visible_writes cl t sn", simp) 
      apply(subgoal_tac "lib_value cl' (aa, ba) =  lib_value cl (aa, ba)", simp)
       apply(elim exE conjE)
    defer
  apply(simp add: lib_visible_writes_def)  
  using lib_value_read_pres apply blast
  using lib_read_visible_writes_pres_backwards apply blast
    apply(subgoal_tac "\<exists> ts' . lib_valid_fresh_ts al (aca, bc) ts'")
        apply(elim exE conjE)
   defer
  apply(simp add: lib_visible_writes_def)  
  using exist_lib_valid_fresh_ts apply blast

  apply(rule_tac x = "if  (lib_releasing al (aca, bc)) then
         al
        \<lparr>lib_thrView := (lib_thrView al)
           (t := ts_oride
                  ((lib_thrView al t)(aca := (aca, ts')))
                  (lib_modView al (aca, bc) LVARS)),
           lib_modView := (lib_modView al)
             ((aca, ts') := (lib_modView al (aca, ts'))
                (CVARS :=
                   ts_oride (thrView ac t)
                    (lib_modView al (aca, bc) CVARS),
                 LVARS :=
                   ts_oride
                    ((lib_thrView al t)
                     (aca := (aca, ts')))
                    (lib_modView al (aca, bc) LVARS))),
           lib_mods := (lib_mods al)
             ((aca, ts') :=
                \<lparr>lib_val = Suc (lib_value al (aca, bc)),
                   lib_rel = True\<rparr>),
           lib_writes :=
             insert (aca, ts') (lib_writes al),
           lib_covered :=
             insert (aca, bc) (lib_covered al)\<rparr> else
         al
        \<lparr>lib_thrView := (lib_thrView al)
           (t := (lib_thrView al t)(aca := (aca, ts'))),
           lib_modView := (lib_modView al)
             ((aca, ts') := (lib_modView al (aca, ts'))
                (CVARS := thrView ac t,
                 LVARS := (lib_thrView al t)
                   (aca := (aca, ts')))),
           lib_mods := (lib_mods al)
             ((aca, ts') :=
                \<lparr>lib_val = Suc (lib_value al (aca, bc)),
                   lib_rel = True\<rparr>),
           lib_writes :=
             insert (aca, ts') (lib_writes al),
           lib_covered :=
             insert (aca, bc) (lib_covered al)\<rparr>" in exI)
  apply(rule_tac x = "if lib_releasing al (aca, bc) then ac
        \<lparr>thrView := (thrView ac)
           (t := ts_oride (thrView ac t)
                  (lib_modView al (aca, bc) CVARS))\<rparr> else  ac" in exI)
  apply(intro conjI)
  apply(rule_tac x = "lib_value al (aca, bc)" in exI)
  apply(rule_tac x = "aca" in exI)
       apply(rule_tac x = "bc" in exI)
  apply(intro conjI)
  apply blast  
        apply blast
      apply(rule_tac x = "ts'" in exI)
  apply(intro conjI)
            apply blast
  apply(simp add: lock_acquire_def lib_update_def all_updates_l)
  apply(simp add: lock_acquire_def lib_update_def all_updates_l)
      apply(simp add: lock_acquire_def lib_update_def all_updates_l)
     apply(simp add: lock_acquire_def lib_update_def all_updates_l lib_value_def)
    apply(simp add: update_pc_def)
   apply(simp add: writes_rel_odd_def)
   apply(intro conjI)
  apply(case_tac "lib_releasing al (aca, bc)", simp_all)
    apply(simp add: update_pc_def)
  apply(subgoal_tac "lib_writes_on cl' nt = lib_writes_on cl nt \<and>
                     (aa, ba) \<in> lib_visible_writes cl t sn  \<and> (\<forall> w' x . w'\<in>lib_writes_on cl' x \<longrightarrow> lib_value cl' w' = lib_value cl w')", simp)
     apply(intro allI impI, elim conjE)

  apply(rule_tac x = aca in exI) 
     apply(rule_tac x = ts' in exI) 
     apply simp
     apply(intro conjI)
  apply(simp add: lib_visible_writes_def)
     apply(intro conjI)
           apply(simp add: lib_writes_on_def)
          apply(simp add: tst_def ts_oride_def)
          apply (subgoal_tac "aca = l", simp)
           apply(subgoal_tac "snd (lib_modView al (l, bc) LVARS l) = bc", simp)
  apply(simp add: lib_valid_fresh_ts_def)
  apply(subgoal_tac "lib_modView al (l, bc) LVARS l = (l,bc)",simp)
           apply(simp add: lib_wfs_def)
           apply (simp add: lib_writes_on_def)   
  apply (simp add: lib_writes_on_def)
         apply(simp add: lib_value_def)
        apply(simp add: lib_valid_fresh_ts_def)
       apply(subgoal_tac "(aca, ts')\<notin>lib_writes al")
  apply(simp add: lib_wfs_def lib_writes_on_def lib_visible_writes_def)
        apply (metis order.strict_iff_order psubsetD)
  using fresh_ts_not_in_writes apply blast
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
      apply(case_tac "lib_syncing cl (af, bf) True", simp_all)
  apply(subgoal_tac "a = nt \<and> ab = nt \<and> aa = sn \<and> aca = l \<and> ad = nt \<and> ae = sn \<and> af = sn", simp)
        apply(simp add: client_ref_rel_def)
        apply(elim conjE)
       apply(simp add:lib_wfs_def)
  apply(simp add: lib_d_obs_def lib_c_obs_lib_only_def )
  apply (metis assms(1) less_not_refl3 lib_cvd_exist_last_write lib_wfs_def nt_all_cvd_but_last_def w_f_s_def)
       apply(simp add: lib_visible_writes_def lib_writes_on_def)
  apply(simp add:lib_wfs_def)
     apply (simp add: lib_c_obs_lib_only_def lib_syncing_def)
  apply(intro conjI)
  using read_pres_writes_on_diff_var apply blast
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
    apply (intro allI impI, elim exE)
    apply(case_tac " lib_syncing cl (ad, bd) True", simp_all)
  apply(simp add: lib_value_def)
  apply(simp add: lib_value_def)
   apply (simp add: lib_c_obs_lib_only_def)
  apply(simp add: client_ref_rel_def)
  apply(case_tac "lib_releasing al (aca, bc)", simp_all)
  apply(intro conjI allI impI)
  defer
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
  apply(case_tac "lib_syncing cl (ad, bd) True", simp_all)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
      apply(case_tac "lib_syncing cl (ad, bd) True", simp_all)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
     apply(case_tac "lib_syncing cl (ad, bd) True", simp_all)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
    apply(case_tac "lib_syncing cl (ad, bd) True", simp_all)
  apply(intro conjI allI impI)
  defer
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
  apply(case_tac "lib_syncing cl (ad, bd) True", simp_all)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
      apply(case_tac "lib_syncing cl (ad, bd) True", simp_all)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
     apply(case_tac "lib_syncing cl (ad, bd) True", simp_all)
    apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
  using lib_c_obs_lib_only_def apply blast
  defer
  apply(simp add: lib_read_step_def lib_read_def all_updates_l, elim exE conjE)
  apply (simp add: lib_c_obs_lib_only_def)
  apply(simp add: lib_read_step_def lib_read_def all_updates_l lib_wfs_def, elim exE conjE)
  apply(simp add: lib_c_obs_lib_only_def lib_cvd_exist_last_write lib_d_obs_def)
  apply (metis assms(1) less_not_refl3 lib_cvd_exist_last_write lib_wfs_def nt_all_cvd_but_last_def w_f_s_def)
  done


lemma stuttering_step_lock_acquire_not_successful:
  assumes "w_f_s ac cc al cl"  
      and "invariants al cl ac cc t s"
      and "lib_ref_rel al cl ac cc t s"
      and "pc s t = L2"
      and "my_ticket s' t \<noteq> serving_now s' t"
      and "lock_acq t s cl cc s' cl' cc'"      
    shows "lib_ref_rel al cl' ac cc' t  s' \<and> client_ref_rel t ac cc'"
  using assms
  apply(simp add:  lock_acquire_step_def  lock_acq_def invs_def lib_mt_def lib_main_inv_def)
  apply(elim conjE exE, intro conjI)
    apply(simp add: writes_rel_def update_pc_def)
    apply(intro conjI impI allI)
    apply(subgoal_tac "lib_writes_on cl' nt = lib_writes_on cl nt \<and>
                       (aa, ba) \<in> lib_visible_writes cl t sn \<and>
      lib_value cl' (a, b) = lib_value cl' (a, b) \<and> lib_value cl' (aa, ba) = lib_value cl (aa, ba) \<and> lib_modView cl' = lib_modView cl
\<and> lib_releasing cl' (aa, ba) = lib_releasing cl (aa, ba)")
     apply simp
     apply (metis a_is_x numeral_2_eq_2 read_pres_value)
    apply(intro conjI)
  apply (simp add: read_pres_writes_on_diff_var)
        apply (meson lib_read_visible_writes_pres_backwards) 
       apply linarith
  apply(simp add:  lib_visible_writes_def)    
  apply (metis read_pres_value read_pres_writes_on_diff_var)
     apply(simp add: lib_read_step_def lib_read_def all_updates_l)
     apply(elim exE conjE)
  apply(case_tac "lib_syncing cl (ab, bb) True", simp_all)
   apply(simp add:  lib_visible_writes_def)    
     apply(simp add: lib_read_step_def lib_read_def all_updates_l lib_releasing_def)
     apply(elim exE conjE)
    apply(case_tac "lib_syncing cl (ab, bb) True", simp_all)
   apply(simp add: writes_rel_odd_def update_pc_def)
  apply(simp add: client_ref_rel_def lib_wfs_def)
     apply(simp add: lib_read_step_def lib_read_def all_updates_l lib_releasing_def)
  apply(elim exE conjE, intro conjI)
  apply(case_tac "lib_syncing cl (a, b) True",simp_all)
  apply(intro conjI allI impI)
  apply(simp add: lib_visible_writes_def)
   apply(simp add: lib_c_obs_lib_only_def lib_cvd_exist_last_write lib_d_obs_def ts_oride_def)
  by (metis diff_mono diff_self le_iff_diff_le_0)


lemma stuttering_step_fetch_and_inc:
  assumes "w_f_s ac cc al cl"  
      and "invariants al cl ac cc t s"
      and "lib_ref_rel al cl ac cc t s"
      and "pc s t = L1"
      and "lock_acq t s cl cc s' cl' cc'"      
    shows "lib_ref_rel al cl' ac cc' t  s' \<and> client_ref_rel t ac cc'"
  using assms
  apply(simp add:  lock_acquire_step_def  lock_acq_def invs_def lib_mt_def lib_main_inv_def)
  apply(elim conjE exE, intro conjI)
     apply(simp add: writes_rel_def)
  apply(intro allI impI)
   apply(elim conjE exE)
    apply(simp add: update_pc_def)
     apply(subgoal_tac "(aa, ba) \<in> lib_visible_writes cl t sn  \<and>
              lib_value cl' (aa, ba)=lib_value cl (aa, ba)
\<and>  lib_modView cl' (aa, ba) CVARS  =  lib_modView cl (aa, ba) CVARS \<and> lib_releasing cl' (aa, ba) = lib_releasing cl (aa, ba)")
     apply(case_tac "(a, b) \<in> lib_writes_on cl nt")
  apply(subgoal_tac " lib_value cl' (a, b) = lib_value cl (a, b)")
       apply force
  using f_a_i_pres_value apply auto[1]
  apply(elim conjE)
      apply(subgoal_tac "v = va", simp)
       apply(subgoal_tac "va = my_ticket s' t", simp)
       apply(subgoal_tac "lib_value cl (aa, ba) \<noteq>  Suc (my_ticket s' t)")
  apply(subgoal_tac "lib_value cl' (a, b) = Suc (my_ticket s' t) ")
         apply linarith
        apply(simp add: lib_fetch_and_inc_step_def lib_visible_writes_def)
        apply(elim conjE exE)
  apply(simp add:lib_update_def all_updates_l lib_writes_on_def lib_value_def)
        apply auto[1]
  apply(simp add: lib_visible_writes_def)
  using no_val_no_value apply blast
        apply(simp add: lib_fetch_and_inc_step_def)
  apply (metis cvd_vw_val)
     apply (metis lib_cvd_exist_last_write)
  apply(intro conjI)
  apply (metis a_is_x lib_f_a_i_writes_on_diff_var_pres thrdsvars_def)
  apply(simp add: lib_visible_writes_def)
  apply (metis f_a_i_pres_value f_a_i_pres_writes_on_diff_var thrdsvars_def)
  apply(simp add: lib_visible_writes_def)
        apply(simp add: lib_fetch_and_inc_step_def)
  apply(simp add:lib_update_def all_updates_l lib_writes_on_def lib_value_def)
     apply(elim conjE exE)
  apply(case_tac "lib_releasing cl (ab, bb)", simp_all)
  apply (metis a_is_x thrdsvars_def)
     apply (metis a_is_x thrdsvars_def)
  apply(simp add: lib_visible_writes_def)
        apply(simp add: lib_fetch_and_inc_step_def)
  apply(simp add:lib_update_def all_updates_l lib_writes_on_def lib_value_def lib_releasing_def)
     apply(elim conjE exE)
  apply(case_tac "lib_releasing cl (ab, bb)", simp_all)
  apply (metis a_is_x thrdsvars_def)
  apply (metis a_is_x thrdsvars_def)
   apply(simp add: writes_rel_odd_def update_pc_def)
  apply(simp add: client_ref_rel_def)
        apply(simp add: lib_fetch_and_inc_step_def)
  apply(simp add:lib_update_def all_updates_l lib_writes_on_def lib_value_def lib_releasing_def)
  apply(elim conjE exE)
  apply(intro conjI allI impI)
  apply(case_tac "lib_rel (lib_mods cl (a, b))", simp_all)
  apply(simp add: ts_oride_def)
  apply (smt order.trans )
  done
(*************Release Operation Refinement**************)


lemma refinement_step_release:
  assumes "w_f_s ac cc al cl"  
      and "invariants al cl ac cc t s"
      and "lib_ref_rel al cl ac cc t s"
      and "pc s t = L4"
      and "lock_rel t s cl cc s' cl' cc'"      
    shows "\<exists> al' ac'  . [ac al t LOCKREL(l) al' ac'] \<and>  lib_ref_rel al' cl' ac' cc' t s'"
  using assms
  apply(simp add: lock_rel_def update_pc_def lock_release_step_def)
  apply(elim exE conjE)
  apply(simp add: invs_def lib_mt_def lib_main_inv_def, elim conjE exE)
  apply(subgoal_tac "\<exists> a b . (a,b)\<in>lib_visible_writes cl t sn \<and> lib_value cl (a,b) = serving_now s' t")
   apply(simp add: lib_enc_t_def lib_enc_def writes_rel_odd_def, elim conjE exE)
  apply(erule_tac x = a in allE)
  apply(erule_tac x = b in allE)
  apply(erule_tac x = ab in allE)
  apply(erule_tac x = ab in allE)
   apply(erule_tac x = bb in allE)
   apply simp
  apply(elim exE conjE)
   defer
  apply(simp add: lib_write_step_def)
   apply (metis lib_dobs_visible_writes)
  apply(subgoal_tac " \<exists>ts'. lib_valid_fresh_ts al (aca, bc) ts'")
   defer
  apply(simp add: lib_visible_writes_def)
  using exist_lib_valid_fresh_ts apply blast
  apply(elim exE conjE)
  apply(rule_tac x ="al
       \<lparr>lib_thrView := (lib_thrView al)
          (t := (lib_thrView al t)(aca := (aca, ts'))),
          lib_modView := (lib_modView al)
            ((aca, ts') := (lib_modView al (aca, ts'))
               (CVARS := thrView ac t,
                LVARS := (lib_thrView al t)(aca := (aca, ts')))),
          lib_mods := (lib_mods al)
            ((aca, ts') :=
               \<lparr>lib_val = Suc (lib_value al (aca, bc)),
                  lib_rel = True\<rparr>),
          lib_writes := insert (aca, ts') (lib_writes al)\<rparr>" in exI)
  apply(rule_tac x = ac in exI)
  apply(intro conjI)
  apply(rule_tac x = aca in exI)
    apply(rule_tac x = bc in exI)
    apply(intro conjI)
      apply blast
     apply blast
  apply(rule_tac x = ts' in exI)
    apply(intro conjI)
      apply blast
     apply(simp add: lock_release_def lib_write_def all_updates_l)
    apply simp
   apply(simp add: writes_rel_def)
   apply(intro allI impI, elim conjE)
  apply(rule_tac x = aca in exI)
  apply(rule_tac x = ts' in exI)
   apply simp
   apply(intro conjI)
       apply(simp add: lib_visible_writes_def lib_writes_on_def) 
  apply(simp add: lib_value_def)
  apply (metis less_not_refl3 lib_cvd_exist_last_write lib_dobs_visible_writes_last lib_write_step_def nt_all_cvd_but_last_def)
   apply (metis lib_cvd_exist_last_write lib_dobs_visible_writes_last lib_write_step_def nat_neq_iff nt_all_cvd_but_last_def)
    apply(simp add: lib_releasing_def) 
  apply (metis lib_cvd_exist_last_write lib_dobs_visible_writes_last lib_write_step_def nat_neq_iff nt_all_cvd_but_last_def)
  apply(simp add: client_ref_rel_def)
  apply(intro conjI allI impI)
  apply (metis lib_write_step_def)    
  apply (metis lib_write_step_def)
  apply (metis lib_write_step_def)
  apply (metis lib_write_step_def)
  by (metis lib_write_step_def)

end


==> anc/ordered_set_sd.thy <==
theory ordered_set_sd
imports Main
begin


definition "sd_ordereded (A::'a set) (f::'a\<Rightarrow>nat) \<equiv> \<forall> e . e\<in> A \<and> f e>0 \<longrightarrow> (\<exists> e'. e'\<in>A \<and> f e' = (f e)-1)"

definition "sd_earlier (A::'a set) (f::'a\<Rightarrow>nat) (u::nat) \<equiv> \<exists>e' . e'\<in>A \<and> f e' = u"

lemma base1: "sd_ordereded A f \<Longrightarrow> e\<in>A \<Longrightarrow> f e > 0 \<Longrightarrow> u = f e \<Longrightarrow> u \<ge> 0 \<Longrightarrow> sd_earlier A f (u-1) "
  apply(simp add: sd_earlier_def sd_ordereded_def)
  done

lemma earlier_elements: "sd_ordereded A f  \<Longrightarrow> e\<in>A \<Longrightarrow> f e > 0 \<Longrightarrow> u < f e \<Longrightarrow> u \<ge> 0 \<Longrightarrow> sd_earlier A f u "
  apply(induction u rule:less_induct)
  apply clarsimp
    by (smt sd_earlier_def base1 diff_Suc_1 le0 strict_inc_induct zero_less_Suc)


lemma "sd_ordereded A f  \<Longrightarrow> e\<in>A \<Longrightarrow> f e  = 25 \<Longrightarrow> sd_earlier A f 14"
  using earlier_elements
  proof -
  assume a1: "f e = 25"
  assume a2: "sd_ordereded A f"
    assume a3: "e \<in> A"
    have "(14 \<noteq> f e \<and> f e \<noteq> 0) \<and> num.Bit1 num.One < num.Bit0 (num.Bit1 num.One)"
      using a1 by force
    then show ?thesis
      using a3 a2 a1 by (metis le0 nat_less_le numeral_le_iff earlier_elements semiring_norm(72) semiring_norm(74))
  qed


end
